What makes nonholonomic integrators work?

A nonholonomic system is a mechanical system with velocity constraints not originating from position constraints; rolling without slipping is the typical example. A nonholonomic integrator is a numerical method specifically designed for nonholonomic systems. It has been observed numerically that many nonholonomic integrators exhibit excellent long-time behaviour when applied to various test problems. The excellent performance is often attributed to some underlying discrete version of the Lagrange--d'Alembert principle. Instead, in this paper, we give evidence that reversibility is behind the observed behaviour. Indeed, we show that many standard nonholonomic test problems have the structure of being foliated over reversible integrable systems. As most nonholonomic integrators preserve the foliation and the reversible structure, near conservation of the first integrals is a consequence of reversible KAM theory. Therefore, to fully evaluate nonholonomic integrators one has to consider also non-reversible nonholonomic systems. To this end we construct perturbed test problems that are integrable but no longer reversible (with respect to the standard reversibility map). Applying various nonholonomic integrators from the literature to these problems we observe that no method performs well on all problems. This further indicates that reversibility is the main mechanism behind near conservation of first integrals for nonholonomic integrators. A list of relevant open problems is given.

==> figures/cvt.nb <==
(* Content-type: application/mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 7.0' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       145,          7]
NotebookDataLength[    313326,       5971]
NotebookOptionsPosition[    308816,       5821]
NotebookOutlinePosition[    309272,       5839]
CellTagsIndexPosition[    309229,       5836]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{

Cell[CellGroupData[{
Cell["CVT", "Title",
 CellChangeTimes->{{3.555286348981007*^9, 3.5552863554955606`*^9}, {
  3.674548932997666*^9, 3.674548933476931*^9}}],

Cell[CellGroupData[{

Cell["Setup", "Section",
 CellChangeTimes->{{3.555364464959342*^9, 3.5553644669652987`*^9}}],

Cell[CellGroupData[{

Cell["Define constants", "Subsection",
 CellChangeTimes->{{3.555349217162167*^9, 3.5553492199756927`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"beamradius", "=", "0.03"}], ";", 
  RowBox[{"handleoffset", "=", "0.2"}], ";", 
  RowBox[{"l", "=", "0.2"}], ";", 
  RowBox[{"r", "=", "0.2"}], ";", 
  RowBox[{"L", "=", "0.8"}], ";", 
  RowBox[{"barthickness", "=", "0.005"}], ";", 
  RowBox[{"springwidth", "=", "0.15"}], ";", 
  RowBox[{"springlength", "=", "0.8"}], ";"}]], "Input",
 CellChangeTimes->{{3.55527863583499*^9, 3.555278707277811*^9}, {
  3.5552793741055393`*^9, 3.555279382518635*^9}, {3.555279627032901*^9, 
  3.555279635758339*^9}, {3.555285690745693*^9, 3.555285690831448*^9}, {
  3.555287653192725*^9, 3.555287653332472*^9}, {3.555288408023801*^9, 
  3.555288429986475*^9}, {3.555289873018025*^9, 3.555289873097479*^9}, {
  3.555342699715173*^9, 3.5553427133678637`*^9}, {3.5553441147452183`*^9, 
  3.5553441331395063`*^9}, {3.555345561635727*^9, 3.555345562479021*^9}, {
  3.555345687197942*^9, 3.5553456872994423`*^9}, {3.5553482178404617`*^9, 
  3.55534821794732*^9}, {3.555348784100074*^9, 3.5553487842972803`*^9}, {
  3.565300693636531*^9, 3.5653007196423597`*^9}, {3.565301862231772*^9, 
  3.565301862377215*^9}, {3.565302096767618*^9, 3.565302096868536*^9}, {
  3.565368118600482*^9, 3.565368118700923*^9}, {3.565373006546961*^9, 
  3.5653730109763403`*^9}}]
}, Open  ]],

Cell[CellGroupData[{

Cell["Define the rotors", "Subsection",
 CellChangeTimes->{{3.555349225597003*^9, 3.555349229553686*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"shaftlength", "=", "1"}], ";", 
  RowBox[{"rotor1color", "=", 
   RowBox[{"Darker", "[", 
    RowBox[{
     RowBox[{"RGBColor", "[", 
      RowBox[{"0.7", ",", "0.94", ",", "1."}], "]"}], ",", ".1"}], "]"}]}], 
  ";", 
  RowBox[{"rotor2color", "=", "rotor1color"}], ";"}]], "Input",
 CellChangeTimes->{{3.565304688472913*^9, 3.56530469993347*^9}, {
  3.674549752209815*^9, 3.67454978511137*^9}, {3.6745507310165443`*^9, 
  3.6745507354942923`*^9}, {3.6745507701031847`*^9, 3.6745508152168694`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"rotor1", "=", 
   RowBox[{"{", 
    RowBox[{"(*", 
     RowBox[{
      RowBox[{"Cylinder", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"0", ",", "0", ",", 
            RowBox[{"-", "1"}]}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"0", ",", "0", ",", 
            RowBox[{"-", "0.7"}]}], "}"}]}], "}"}], ",", "beamradius"}], 
       "]"}], ",", 
      RowBox[{"Cuboid", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"beamradius", ",", "beamradius", ",", 
          RowBox[{"-", "0.7"}]}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"-", "beamradius"}], ",", 
          RowBox[{
           RowBox[{"-", "beamradius"}], "-", "handleoffset"}], ",", 
          RowBox[{
           RowBox[{"-", "0.7"}], "+", "barthickness"}]}], "}"}]}], "]"}], ",", 
      RowBox[{"Cylinder", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"0", ",", 
            RowBox[{"-", "handleoffset"}], ",", 
            RowBox[{"-", "0.7"}]}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"0", ",", 
            RowBox[{"-", "handleoffset"}], ",", 
            RowBox[{"-", "0.3"}]}], "}"}]}], "}"}], ",", "beamradius"}], 
       "]"}], ",", 
      RowBox[{"Cuboid", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"beamradius", ",", "beamradius", ",", 
          RowBox[{"-", "0.3"}]}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"-", "beamradius"}], ",", 
          RowBox[{
           RowBox[{"-", "beamradius"}], "-", "handleoffset"}], ",", 
          RowBox[{
           RowBox[{"-", "0.3"}], "+", "barthickness"}]}], "}"}]}], "]"}], 
      ","}], "*)"}], "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"EdgeForm", "[", "]"}], ",", "\[IndentingNewLine]", 
     RowBox[{"Cylinder", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"0", ",", "0", ",", 
           RowBox[{
            RowBox[{"-", "shaftlength"}], "/", "2"}]}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"0", ",", "0", ",", 
           RowBox[{"shaftlength", "/", "2"}]}], "}"}]}], "}"}], ",", 
       "beamradius"}], "]"}], ",", "\[IndentingNewLine]", 
     RowBox[{"Cone", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"0", ",", "0", ",", 
           RowBox[{"-", "l"}]}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"0", ",", "0", ",", "l"}], "}"}]}], "}"}], ",", "r"}], 
      "]"}]}], "\[IndentingNewLine]", 
    RowBox[{"(*", 
     RowBox[{",", 
      RowBox[{"Line", "[", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"r", ",", "0", ",", 
           RowBox[{"-", "l"}]}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"0", ",", "0", ",", "l"}], "}"}]}], "}"}], "]"}], ",", 
      RowBox[{"Line", "[", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{
           RowBox[{"-", "r"}], ",", "0", ",", 
           RowBox[{"-", "l"}]}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"0", ",", "0", ",", "l"}], "}"}]}], "}"}], "]"}], ",", 
      RowBox[{"Line", "[", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"0", ",", "r", ",", 
           RowBox[{"-", "l"}]}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"0", ",", "0", ",", "l"}], "}"}]}], "}"}], "]"}], ",", 
      RowBox[{"Line", "[", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"0", ",", 
           RowBox[{"-", "r"}], ",", 
           RowBox[{"-", "l"}]}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"0", ",", "0", ",", "l"}], "}"}]}], "}"}], "]"}], ",", 
      RowBox[{"Line", "[", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"r", ",", "0", ",", 
           RowBox[{"-", "l"}]}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"-", "r"}], ",", "0", ",", 
           RowBox[{"-", "l"}]}], "}"}]}], "}"}], "]"}], ",", 
      RowBox[{"Line", "[", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"0", ",", "r", ",", 
           RowBox[{"-", "l"}]}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"0", ",", 
           RowBox[{"-", "r"}], ",", 
           RowBox[{"-", "l"}]}], "}"}]}], "}"}], "]"}], ",", 
      RowBox[{"Line", "[", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"0", ",", "beamradius", ",", 
           RowBox[{
            RowBox[{"-", "shaftlength"}], "/", "2"}]}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"0", ",", "beamradius", ",", 
           RowBox[{"shaftlength", "/", "2"}]}], "}"}]}], "}"}], "]"}], ",", 
      RowBox[{"Line", "[", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"0", ",", 
           RowBox[{"-", "beamradius"}], ",", 
           RowBox[{
            RowBox[{"-", "shaftlength"}], "/", "2"}]}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"0", ",", 
           RowBox[{"-", "beamradius"}], ",", 
           RowBox[{"shaftlength", "/", "2"}]}], "}"}]}], "}"}], "]"}], ",", 
      RowBox[{"Line", "[", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"beamradius", ",", "0", ",", 
           RowBox[{
            RowBox[{"-", "shaftlength"}], "/", "2"}]}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"beamradius", ",", "0", ",", 
           RowBox[{"shaftlength", "/", "2"}]}], "}"}]}], "}"}], "]"}], ",", 
      RowBox[{"Line", "[", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{
           RowBox[{"-", "beamradius"}], ",", "0", ",", 
           RowBox[{
            RowBox[{"-", "shaftlength"}], "/", "2"}]}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"-", "beamradius"}], ",", "0", ",", 
           RowBox[{"shaftlength", "/", "2"}]}], "}"}]}], "}"}], "]"}]}], 
     "*)"}], "\[IndentingNewLine]", "}"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.555279722982479*^9, 3.5552797528181973`*^9}, 
   3.555280090912342*^9, {3.5552893760265217`*^9, 3.555289570794292*^9}, {
   3.55528962130762*^9, 3.555289649283318*^9}, {3.555348062823947*^9, 
   3.555348064442239*^9}, {3.555348104067315*^9, 3.5553481044251013`*^9}, {
   3.555348134452476*^9, 3.555348134782461*^9}, {3.565302812748356*^9, 
   3.56530284417233*^9}, {3.565303081447502*^9, 3.5653030844622517`*^9}, {
   3.565304705226474*^9, 3.565304718090901*^9}, {3.5653047514630117`*^9, 
   3.565304853343031*^9}, {3.565304892320181*^9, 3.5653049097680063`*^9}, {
   3.674550462082265*^9, 3.6745504726944923`*^9}, {3.674550517598027*^9, 
   3.6745505674134083`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"rotor2", "=", 
   RowBox[{"Rotate", "[", 
    RowBox[{"rotor1", ",", "Pi", ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", "1", ",", "0"}], "}"}]}], "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.555280096422654*^9, 3.555280104094345*^9}}]
}, Open  ]],

Cell[CellGroupData[{

Cell["Define help functions", "Subsection",
 CellChangeTimes->{{3.5553492731493273`*^9, 3.5553492784004374`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"r1", "[", "dz_", "]"}], ":=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"l", "+", "dz"}], ")"}], 
    RowBox[{"r", "/", 
     RowBox[{"(", 
      RowBox[{"2", " ", "l"}], ")"}]}]}]}], ";", 
  RowBox[{
   RowBox[{"r2", "[", "dz_", "]"}], ":=", 
   RowBox[{"r", "-", 
    RowBox[{"r1", "[", "dz", "]"}]}]}], ";", 
  RowBox[{
   RowBox[{"\[Alpha]", "[", "dz_", "]"}], ":=", 
   RowBox[{"ArcSin", "[", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"r2", "[", "dz", "]"}], "-", 
       RowBox[{"r1", "[", "dz", "]"}]}], ")"}], "/", "L"}], "]"}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.555285318943466*^9, 3.5552854020929003`*^9}, {
  3.55528615996882*^9, 3.555286160096393*^9}, {3.555286865344387*^9, 
  3.555286886183277*^9}, {3.555286940575437*^9, 3.555286945196611*^9}, {
  3.55528702242115*^9, 3.5552870285380993`*^9}, {3.55528714877525*^9, 
  3.555287178064*^9}, {3.555287385679467*^9, 3.5552874818195477`*^9}, {
  3.555288454860499*^9, 3.5552884569629183`*^9}}]
}, Open  ]],

Cell[CellGroupData[{

Cell["Define the band", "Subsection",
 CellChangeTimes->{{3.555349289937333*^9, 3.5553492925839233`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"bandthickness", "=", "0.008"}], ";"}]], "Input",
 CellChangeTimes->{{3.565303686935652*^9, 3.5653036934788103`*^9}, {
  3.565303750063588*^9, 3.5653037503008537`*^9}, {3.565304254303985*^9, 
  3.565304261212308*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"SetAttributes", "[", 
   RowBox[{"circlepoints1", ",", "Listable"}], "]"}], ";", 
  RowBox[{
   RowBox[{"circlepoints1", "[", 
    RowBox[{"a_", ",", "r_"}], "]"}], ":=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      RowBox[{"-", 
       RowBox[{"(", 
        RowBox[{"r", "+", "bandthickness"}], ")"}]}], " ", 
      RowBox[{"Sin", "[", "a", "]"}]}], ",", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"r", "+", "bandthickness"}], ")"}], " ", 
      RowBox[{"Cos", "[", "a", "]"}]}], ",", "0"}], "}"}]}], ";", 
  RowBox[{"SetAttributes", "[", 
   RowBox[{"circlepoints2", ",", "Listable"}], "]"}], ";", 
  RowBox[{
   RowBox[{"circlepoints2", "[", 
    RowBox[{"a_", ",", "r_"}], "]"}], ":=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"-", 
        RowBox[{"(", 
         RowBox[{"r", "+", "bandthickness"}], ")"}]}], " ", 
       RowBox[{"Sin", "[", "a", "]"}]}], "+", "L"}], ",", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"r", "+", "bandthickness"}], ")"}], " ", 
      RowBox[{"Cos", "[", "a", "]"}]}], ",", "0"}], "}"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.5552861324749613`*^9, 3.5552861354807453`*^9}, {
  3.565303604062747*^9, 3.5653036210364857`*^9}, {3.5653036748220654`*^9, 
  3.56530372283645*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"band", "[", "dz_", "]"}], ":=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"Thickness", "[", "bandthickness", "]"}], ",", "Red", ",", 
     RowBox[{"Line", "[", 
      RowBox[{"Flatten", "[", 
       RowBox[{
        RowBox[{"{", " ", 
         RowBox[{
          RowBox[{"circlepoints1", "[", 
           RowBox[{
            RowBox[{"Range", "[", 
             RowBox[{
              RowBox[{"\[Alpha]", "[", "dz", "]"}], ",", 
              RowBox[{"Pi", "-", 
               RowBox[{"\[Alpha]", "[", "dz", "]"}]}], ",", "0.1"}], "]"}], 
            ",", 
            RowBox[{"r1", "[", "dz", "]"}]}], "]"}], ",", 
          RowBox[{"circlepoints2", "[", 
           RowBox[{
            RowBox[{"Range", "[", 
             RowBox[{
              RowBox[{"Pi", "-", 
               RowBox[{"\[Alpha]", "[", "dz", "]"}]}], ",", 
              RowBox[{
               RowBox[{"2", " ", "Pi"}], "+", 
               RowBox[{"\[Alpha]", "[", "dz", "]"}]}], ",", "0.1"}], "]"}], 
            ",", 
            RowBox[{"r2", "[", "dz", "]"}]}], "]"}], ",", 
          RowBox[{"{", 
           RowBox[{"circlepoints1", "[", 
            RowBox[{
             RowBox[{"\[Alpha]", "[", "dz", "]"}], ",", 
             RowBox[{"r1", "[", "dz", "]"}]}], "]"}], "}"}]}], "}"}], ",", 
        "1"}], "]"}], "]"}]}], "}"}]}], ";"}]], "Input",
 CellChangeTimes->{
  3.555287126233479*^9, {3.555287199054866*^9, 3.55528723431057*^9}, {
   3.555287508239319*^9, 3.555287547091206*^9}, {3.5653034107419977`*^9, 
   3.565303424971692*^9}, {3.565303518936967*^9, 3.56530354960756*^9}, {
   3.565303596273693*^9, 3.565303597134007*^9}, {3.565303726153927*^9, 
   3.5653037306014347`*^9}}]
}, Open  ]],

Cell[CellGroupData[{

Cell["Define the spring", "Subsection",
 CellChangeTimes->{{3.555349305266039*^9, 3.5553493091434383`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"SetAttributes", "[", 
   RowBox[{"spiralfun", ",", "Listable"}], "]"}], ";", 
  RowBox[{
   RowBox[{"spiralfun", "[", "t_", "]"}], ":=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"t", " ", 
      RowBox[{"(", 
       RowBox[{"1", "-", "t"}], ")"}], " ", "springwidth", " ", 
      RowBox[{"Cos", "[", 
       RowBox[{"15", " ", "Pi", " ", "t"}], "]"}]}], ",", 
     RowBox[{"t", " ", 
      RowBox[{"(", 
       RowBox[{"1", "-", "t"}], ")"}], " ", "springwidth", " ", 
      RowBox[{"Sin", "[", 
       RowBox[{"15", " ", "Pi", " ", "t"}], "]"}]}], ",", "t"}], 
    "}"}]}]}]], "Input",
 CellChangeTimes->{{3.5553457002858353`*^9, 3.5553457027778673`*^9}, {
  3.5553487742124567`*^9, 3.55534877655403*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"spring", "=", 
   RowBox[{"Scale", "[", 
    RowBox[{
     RowBox[{"Rotate", "[", 
      RowBox[{
       RowBox[{"Line", "[", 
        RowBox[{"spiralfun", "[", 
         RowBox[{"Range", "[", 
          RowBox[{"0", ",", "1", ",", "0.01"}], "]"}], "]"}], "]"}], ",", 
       RowBox[{"Pi", "/", "2"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "1", ",", "0"}], "}"}]}], "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"springlength", ",", "1", ",", "1"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", "0", ",", "0"}], "}"}]}], "]"}]}], ";"}]], "Input"],

Cell[BoxData[
 RowBox[{
  RowBox[{"springvec", "[", "angle_", "]"}], ":=", 
  RowBox[{"{", 
   RowBox[{
    RowBox[{"springlength", "+", 
     RowBox[{"handleoffset", " ", 
      RowBox[{"Sin", "[", "angle", "]"}]}]}], ",", 
    RowBox[{"handleoffset", " ", 
     RowBox[{"(", 
      RowBox[{"1", "-", 
       RowBox[{"Cos", "[", "angle", "]"}]}], ")"}]}], ",", "0"}], 
   "}"}]}]], "Input",
 CellChangeTimes->{{3.555345756670595*^9, 3.5553457701870317`*^9}, {
  3.555345817122957*^9, 3.5553458230317698`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"stretchedspring", "[", "angle_", "]"}], ":=", 
  RowBox[{"Rotate", "[", 
   RowBox[{
    RowBox[{"Scale", "[", 
     RowBox[{"spring", ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{
         RowBox[{"Norm", "[", 
          RowBox[{"springvec", "[", "angle", "]"}], "]"}], "/", 
         "springlength"}], ",", "1", ",", "1"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"0", ",", "0", ",", "0"}], "}"}]}], "]"}], ",", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"springlength", ",", "0", ",", "0"}], "}"}], ",", 
      RowBox[{"springvec", "[", "angle", "]"}]}], "}"}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.555346044845318*^9, 3.5553460592628193`*^9}, {
   3.555346127236896*^9, 3.555346129773*^9}, {3.555346174447414*^9, 
   3.55534617868649*^9}, {3.555346219565593*^9, 3.555346230207065*^9}, 
   3.555346299434692*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell["Define the clock spring", "Subsection",
 CellChangeTimes->{{3.565300607210009*^9, 3.565300629140785*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"SetAttributes", "[", 
    RowBox[{"clockspiralfun", ",", "Listable"}], "]"}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"clockspringradius", "=", 
   RowBox[{"0.5", " ", "r"}]}], ";", 
  RowBox[{
   RowBox[{"clockspiralfun", "[", 
    RowBox[{"angle_", ",", "t_"}], "]"}], ":=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      RowBox[{"(", 
       RowBox[{"beamradius", "+", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"1", "-", "t"}], ")"}], " ", 
         RowBox[{"(", " ", 
          RowBox[{"clockspringradius", "-", "beamradius"}], ")"}]}]}], ")"}], 
      " ", 
      RowBox[{"Cos", "[", 
       RowBox[{"t", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"5.2", " ", "Pi"}], " ", "+", "angle"}], ")"}]}], "]"}]}], 
     ",", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"beamradius", "+", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"1", "-", "t"}], ")"}], " ", 
         RowBox[{"(", " ", 
          RowBox[{"clockspringradius", "-", "beamradius"}], ")"}]}]}], ")"}], 
      " ", 
      RowBox[{"Sin", "[", 
       RowBox[{"t", 
        RowBox[{"(", " ", 
         RowBox[{
          RowBox[{"5.2", " ", "Pi"}], "+", " ", "angle"}], ")"}]}], "]"}]}], 
     ",", "0"}], "}"}]}]}]}], "Input",
 CellChangeTimes->{{3.565300674826675*^9, 3.565300675749736*^9}, {
   3.56530074006122*^9, 3.5653008551912117`*^9}, {3.5653012515406637`*^9, 
   3.5653012716835938`*^9}, {3.565301578043326*^9, 3.565301589704288*^9}, {
   3.565301919119094*^9, 3.565301922645211*^9}, {3.565302006084214*^9, 
   3.565302010202199*^9}, {3.565303927275835*^9, 3.565303931657085*^9}, {
   3.565303974110277*^9, 3.565303976975766*^9}, {3.5653049695834312`*^9, 
   3.565304973074697*^9}, {3.565368414614554*^9, 3.56536843735513*^9}, {
   3.565368470678047*^9, 3.565368483571539*^9}, {3.5653685772091103`*^9, 
   3.565368581806015*^9}, {3.565368740521323*^9, 3.565368751735897*^9}, {
   3.5653729831096363`*^9, 3.565372992896263*^9}, 3.5653730589230957`*^9, {
   3.565373091753975*^9, 3.5653730954146223`*^9}, {3.565373140729615*^9, 
   3.5653732332911167`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"clockspring", "[", "angle_", "]"}], ":=", 
  RowBox[{"Line", "[", 
   RowBox[{"clockspiralfun", "[", 
    RowBox[{"angle", ",", 
     RowBox[{"Range", "[", 
      RowBox[{"0", ",", "1", ",", "0.01"}], "]"}]}], "]"}], "]"}]}]], "Input",\

 CellChangeTimes->{{3.565300945248558*^9, 3.565301015795992*^9}, {
  3.565301048205996*^9, 3.565301054777265*^9}, {3.565301152706637*^9, 
  3.5653011572008667`*^9}}]
}, Open  ]],

Cell[CellGroupData[{

Cell["Define translator", "Subsection",
 CellChangeTimes->{{3.565369022226313*^9, 3.565369026099555*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"obeamradius", " ", "=", " ", 
   RowBox[{"1.7", " ", "beamradius"}]}], ";", 
  RowBox[{"glitch", "=", 
   RowBox[{"0.5", " ", "beamradius"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.565369987296212*^9, 3.56537002557627*^9}, {
  3.565370169043426*^9, 3.565370196130183*^9}, {3.565370338647016*^9, 
  3.565370338789579*^9}, {3.6745498890808077`*^9, 3.674549918250382*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"springcolor", "=", 
   RowBox[{"Darker", "[", 
    RowBox[{"LightBlue", ",", "0.5"}], "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.565372775424192*^9, 3.565372789358796*^9}, {
  3.565372916022912*^9, 3.565372916106654*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"SetAttributes", "[", 
   RowBox[{"transspiralfun", ",", "Listable"}], "]"}], ";", 
  RowBox[{
   RowBox[{"transspiralfun", "[", "t_", "]"}], ":=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"0.8", " ", "obeamradius", " ", 
      RowBox[{"Cos", "[", 
       RowBox[{"11", " ", "Pi", " ", "t"}], "]"}]}], ",", 
     RowBox[{"0.8", " ", "obeamradius", " ", 
      RowBox[{"Sin", "[", 
       RowBox[{"11", " ", "Pi", " ", "t"}], "]"}]}], ",", "t"}], 
    "}"}]}]}]], "Input",
 CellChangeTimes->{{3.5653705776334667`*^9, 3.565370595478117*^9}, {
  3.5653718257009974`*^9, 3.5653718297142763`*^9}, {3.674549992343133*^9, 
  3.674549996317564*^9}, {3.674550103056979*^9, 3.674550105847467*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"lspring", "[", "dz_", "]"}], ":=", 
  RowBox[{"Translate", "[", 
   RowBox[{
    RowBox[{"Scale", "[", 
     RowBox[{
      RowBox[{"Line", "[", 
       RowBox[{"transspiralfun", "[", 
        RowBox[{"Range", "[", 
         RowBox[{"0", ",", "1", ",", "0.01"}], "]"}], "]"}], "]"}], ",", 
      RowBox[{"{", 
       RowBox[{"1", ",", "1", ",", 
        RowBox[{
         RowBox[{"shaftlength", "/", "2"}], "+", "dz"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"0", ",", "0", ",", "0"}], "}"}]}], "]"}], ",", 
    RowBox[{"{", 
     RowBox[{"0", ",", "0", ",", 
      RowBox[{"-", "dz"}]}], "}"}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.565370654315823*^9, 3.565370677425254*^9}, {
  3.565370770279428*^9, 3.5653708262539*^9}, {3.5653708827395372`*^9, 
  3.565370898579308*^9}, {3.565371291031975*^9, 3.565371309997033*^9}, {
  3.565371344342567*^9, 3.565371379371999*^9}, {3.565371474306055*^9, 
  3.565371474615295*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"rspring", "[", "dz_", "]"}], ":=", 
  RowBox[{"Translate", "[", 
   RowBox[{
    RowBox[{"Scale", "[", 
     RowBox[{
      RowBox[{"Line", "[", 
       RowBox[{"transspiralfun", "[", 
        RowBox[{"Range", "[", 
         RowBox[{
          RowBox[{"-", "1"}], ",", "0", ",", "0.01"}], "]"}], "]"}], "]"}], 
      ",", 
      RowBox[{"{", 
       RowBox[{"1", ",", "1", ",", 
        RowBox[{
         RowBox[{"shaftlength", "/", "2"}], "-", "dz"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"0", ",", "0", ",", "0"}], "}"}]}], "]"}], ",", 
    RowBox[{"{", 
     RowBox[{"0", ",", "0", ",", 
      RowBox[{"-", "dz"}]}], "}"}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.565371535789379*^9, 3.565371553463285*^9}, {
  3.5653716914041147`*^9, 3.5653717202893667`*^9}, {3.565371752957196*^9, 
  3.5653717555415287`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"translator", "[", "dz_", "]"}], " ", ":=", " ", 
  RowBox[{"{", 
   RowBox[{"(*", 
    RowBox[{
     RowBox[{"Cylinder", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"0", ",", "0", ",", 
           RowBox[{
            RowBox[{"-", "shaftlength"}], "/", "2"}]}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"0", ",", "0", ",", 
           RowBox[{"shaftlength", "/", "2"}]}], "}"}]}], "}"}], ",", 
       "beamradius"}], "]"}], ","}], "*)"}], 
   RowBox[{
    RowBox[{"Cuboid", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"obeamradius", ",", "obeamradius", ",", 
        RowBox[{
         RowBox[{"-", "dz"}], "-", "glitch"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"-", "obeamradius"}], ",", 
        RowBox[{"-", "obeamradius"}], ",", 
        RowBox[{
         RowBox[{"-", "dz"}], "+", "glitch"}]}], "}"}]}], "]"}], ",", 
    RowBox[{"Cuboid", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"obeamradius", ",", "r", ",", 
        RowBox[{
         RowBox[{"-", "dz"}], "-", 
         RowBox[{"2", " ", "glitch"}]}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"-", "obeamradius"}], ",", 
        RowBox[{"-", "r"}], ",", 
        RowBox[{
         RowBox[{"-", "dz"}], "-", 
         RowBox[{"1", " ", "glitch"}]}]}], "}"}]}], "]"}], ",", 
    RowBox[{"Cuboid", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"obeamradius", ",", "r", ",", 
        RowBox[{
         RowBox[{"-", "dz"}], "+", 
         RowBox[{"1", " ", "glitch"}]}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"-", "obeamradius"}], ",", 
        RowBox[{"-", "r"}], ",", 
        RowBox[{
         RowBox[{"-", "dz"}], "+", 
         RowBox[{"2", " ", "glitch"}]}]}], "}"}]}], "]"}], ",", "springcolor",
     ",", 
    RowBox[{"Thickness", "[", "0.005", "]"}], ",", 
    RowBox[{"lspring", "[", "dz", "]"}], ",", 
    RowBox[{"rspring", "[", "dz", "]"}]}], "}"}]}]], "Input",
 CellChangeTimes->{{3.565369092928543*^9, 3.5653691859676456`*^9}, {
   3.5653692673767977`*^9, 3.565369335243679*^9}, {3.5653694018335333`*^9, 
   3.565369423360284*^9}, {3.5653695486929197`*^9, 3.5653696525469646`*^9}, {
   3.565369690484749*^9, 3.565369691594083*^9}, {3.565369791217739*^9, 
   3.565369808622018*^9}, {3.565369867510857*^9, 3.565369882003873*^9}, {
   3.565370217443159*^9, 3.565370290219792*^9}, {3.5653709113540173`*^9, 
   3.565370917702417*^9}, {3.5653709493995447`*^9, 3.565370984888688*^9}, {
   3.5653710353874197`*^9, 3.5653710431504593`*^9}, {3.5653711214236603`*^9, 
   3.565371146509371*^9}, {3.565371567671954*^9, 3.565371570767146*^9}, {
   3.565371874269504*^9, 3.5653718784148293`*^9}, {3.565372414096861*^9, 
   3.5653724146965427`*^9}, {3.565372499248316*^9, 3.5653724999941273`*^9}, {
   3.565372619230164*^9, 3.565372619874886*^9}, 3.565372796535987*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell["Define the spring foundation", "Subsection",
 CellChangeTimes->{{3.5553493267517347`*^9, 3.555349332190692*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"springfoundation", " ", "=", " ", 
   RowBox[{"Cuboid", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"0.02", ",", "0.1", ",", "0.1"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "0.02"}], ",", 
       RowBox[{"-", "0.1"}], ",", 
       RowBox[{"-", "0.1"}]}], "}"}]}], "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.555347449886798*^9, 3.5553475499764767`*^9}, {
  3.5553478775345793`*^9, 3.55534790561304*^9}, {3.5553482712141047`*^9, 
  3.5553482756570597`*^9}}]
}, Open  ]],

Cell[CellGroupData[{

Cell["Define the coordinate label symbols", "Subsection",
 CellChangeTimes->{{3.674810112097136*^9, 3.6748101381802177`*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{"extendfrac", "=", "0.2"}], ";", 
  RowBox[{"labelradius", " ", "=", " ", 
   RowBox[{"0.7", "*", "clockspringradius"}]}], ";", 
  RowBox[{"coordinatelabels", " ", "=", " ", 
   RowBox[{"{", "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"Arrowheads", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"{", 
         RowBox[{".03", ",", "1", ",", 
          RowBox[{"Graphics3D", "[", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"EdgeForm", "[", "]"}], ",", 
             RowBox[{"Cone", "[", 
              RowBox[{
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"{", 
                  RowBox[{
                   RowBox[{"-", "0.3"}], ",", "0", ",", "0"}], "}"}], ",", 
                 RowBox[{"{", 
                  RowBox[{"0.7", ",", "0", ",", "0"}], "}"}]}], "}"}], ",", 
               RowBox[{"1", "/", "5"}]}], "]"}]}], "}"}], "]"}]}], "}"}], 
        "}"}], ",", 
       RowBox[{"Appearance", "\[Rule]", "\"\<Projected\>\""}]}], "]"}], ",", 
     "\[IndentingNewLine]", 
     RowBox[{"Arrow", "[", 
      RowBox[{"Table", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
          RowBox[{"labelradius", " ", 
           RowBox[{"Cos", "[", "s", "]"}]}], ",", 
          RowBox[{"labelradius", " ", 
           RowBox[{"Sin", "[", "s", "]"}]}], ",", 
          RowBox[{
           RowBox[{
            RowBox[{"-", "shaftlength"}], "/", "2"}], "-", 
           RowBox[{"extendfrac", "*", "shaftlength"}]}]}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"s", ",", "1.5", ",", "6.75", ",", 
          RowBox[{"1", "/", "30"}]}], "}"}]}], "]"}], "]"}]}], 
    RowBox[{"(*", 
     RowBox[{",", "\[IndentingNewLine]", 
      RowBox[{"Translate", "[", 
       RowBox[{
        RowBox[{"Arrow", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{
              RowBox[{"labelradius", " ", 
               RowBox[{"Cos", "[", 
                RowBox[{"s", "-", "0.001"}], "]"}]}], ",", 
              RowBox[{"labelradius", " ", 
               RowBox[{"Sin", "[", 
                RowBox[{"s", "-", "0.001"}], "]"}]}], ",", 
              RowBox[{
               RowBox[{
                RowBox[{"-", "shaftlength"}], "/", "2"}], "-", 
               RowBox[{"0.1", "*", "shaftlength"}]}]}], "}"}], ",", 
            RowBox[{"{", 
             RowBox[{
              RowBox[{"labelradius", " ", 
               RowBox[{"Cos", "[", "s", "]"}]}], ",", 
              RowBox[{"labelradius", " ", 
               RowBox[{"Sin", "[", "s", "]"}]}], ",", 
              RowBox[{
               RowBox[{
                RowBox[{"-", "shaftlength"}], "/", "2"}], "-", 
               RowBox[{"0.1", "*", "shaftlength"}]}]}], "}"}]}], "}"}], "/.", 
          
          RowBox[{"{", 
           RowBox[{"s", "\[Rule]", "5.5"}], "}"}]}], "]"}], ",", 
        RowBox[{"{", 
         RowBox[{"0.02", ",", "0.02", ",", "0"}], "}"}]}], "]"}]}], "*)"}], 
    "\[IndentingNewLine]", "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"coordinatearrow", " ", "=", " ", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"Arrowheads", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"{", 
         RowBox[{".03", ",", "1", ",", 
          RowBox[{"Graphics3D", "[", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"EdgeForm", "[", "]"}], ",", 
             RowBox[{"Cone", "[", 
              RowBox[{
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"{", 
                  RowBox[{
                   RowBox[{"-", "0.3"}], ",", "0", ",", "0"}], "}"}], ",", 
                 RowBox[{"{", 
                  RowBox[{"0.7", ",", "0", ",", "0"}], "}"}]}], "}"}], ",", 
               RowBox[{"1", "/", "5"}]}], "]"}]}], "}"}], "]"}]}], "}"}], 
        "}"}], ",", 
       RowBox[{"Appearance", "\[Rule]", "\"\<Projected\>\""}]}], "]"}], ",", 
     "\[IndentingNewLine]", 
     RowBox[{"Arrow", "[", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"0", ",", "0", ",", 
          RowBox[{
           RowBox[{
            RowBox[{"-", "shaftlength"}], "/", "2"}], "-", 
           RowBox[{"extendfrac", "*", "shaftlength"}], "+", 
           RowBox[{"shaftlength", "/", "20"}]}]}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"0", ",", "0", ",", 
          RowBox[{
           RowBox[{
            RowBox[{"-", "shaftlength"}], "/", "2"}], "-", " ", 
           RowBox[{"extendfrac", "*", "shaftlength"}], "-", 
           RowBox[{"shaftlength", "/", "20"}]}]}], "}"}]}], "}"}], "]"}]}], 
    "}"}]}], ";"}]}], "Input",
 CellChangeTimes->CompressedData["
1:eJxTTMoPSmViYGAQB2IQLTOr57FK4mvHhNSEJyB6X9Tf1yDaa9G/NyDaaobt
LxCt8eUxmJ4Trc6gCqTbrn1gBdEJd74LgOh5M9VEQLSMcp8siF7xfq4yiG5R
9NQD0e9mxhuC6Ndzn5mDaJYXCrYguulThBuIZuDpcgfRUdd5SkH0v8LLk0H0
AgOlDSBa/ZsOmH61Yf1OEL1mm+0BEH2iZQKrMZB+Yv+RE0RPiGHiA9Fxwh/E
QPSpoAuqIPqNWaAeiL4kYGMPos+ZxoPp1ITVriC65YGTG4iuqI71BdFuv6yT
QPTnUy8zQHSTyYpMEP3zdGMpiJbZIloBomO2CfeBaAfO9oUguu3RpOUgesbS
7ytAtJrj/w0gmoUxfiuIBgBisqrk
  "]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Define the Elbargetni machine", "Subsection",
 CellChangeTimes->{{3.555349375884672*^9, 3.555349382701067*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"elbargetni", "[", 
   RowBox[{"angle1_", ",", "angle2_", ",", "dz_"}], "]"}], ":=", 
  RowBox[{"{", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"rotor1color", ",", "\[IndentingNewLine]", 
      RowBox[{"Rotate", "[", 
       RowBox[{
        RowBox[{"Translate", "[", 
         RowBox[{"rotor1", ",", 
          RowBox[{"{", 
           RowBox[{"0", ",", "0", ",", "0"}], "}"}]}], "]"}], ",", "angle1", 
        ",", 
        RowBox[{"{", 
         RowBox[{"0", ",", "0", ",", "1"}], "}"}]}], "]"}]}], "}"}], ",", 
    "\[IndentingNewLine]", 
    RowBox[{"{", 
     RowBox[{"rotor2color", ",", "\[IndentingNewLine]", 
      RowBox[{"Translate", "[", 
       RowBox[{
        RowBox[{"Rotate", "[", 
         RowBox[{"rotor2", ",", "angle2", ",", 
          RowBox[{"{", 
           RowBox[{"0", ",", "0", ",", "1"}], "}"}]}], "]"}], ",", 
        RowBox[{"{", 
         RowBox[{"L", ",", "0", ",", "0"}], "}"}]}], "]"}]}], "}"}], ",", 
    "\[IndentingNewLine]", 
    RowBox[{"{", 
     RowBox[{"Translate", "[", 
      RowBox[{
       RowBox[{"band", "[", "dz", "]"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0", ",", 
         RowBox[{"-", "dz"}]}], "}"}]}], "]"}], "}"}], ",", 
    "\[IndentingNewLine]", 
    RowBox[{"(*", 
     RowBox[{"Gray", ",", "Thick", ",", "\[IndentingNewLine]", 
      RowBox[{"Translate", "[", 
       RowBox[{
        RowBox[{"stretchedspring", "[", "angle1", "]"}], ",", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"-", "springlength"}], ",", 
          RowBox[{"-", "handleoffset"}], ",", 
          RowBox[{"-", "0.5"}]}], "}"}]}], "]"}], ",", 
      RowBox[{"Translate", "[", 
       RowBox[{
        RowBox[{"Rotate", "[", 
         RowBox[{
          RowBox[{"stretchedspring", "[", 
           RowBox[{"-", "angle1"}], "]"}], ",", "Pi", ",", 
          RowBox[{"{", 
           RowBox[{"0", ",", "1", ",", "0"}], "}"}]}], "]"}], ",", 
        RowBox[{"{", 
         RowBox[{"springlength", ",", 
          RowBox[{"-", "handleoffset"}], ",", 
          RowBox[{"-", "0.5"}]}], "}"}]}], "]"}], ",", "\[IndentingNewLine]", 
      
      RowBox[{"Translate", "[", 
       RowBox[{
        RowBox[{"Rotate", "[", 
         RowBox[{
          RowBox[{"stretchedspring", "[", "angle2", "]"}], ",", "0", ",", 
          RowBox[{"{", 
           RowBox[{"0", ",", "1", ",", "0"}], "}"}]}], "]"}], ",", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "springlength"}], "+", "L"}], ",", 
          RowBox[{"-", "handleoffset"}], ",", "0.5"}], "}"}]}], "]"}], ",", 
      "\[IndentingNewLine]", 
      RowBox[{"Translate", "[", 
       RowBox[{
        RowBox[{"Rotate", "[", 
         RowBox[{
          RowBox[{"stretchedspring", "[", 
           RowBox[{"-", "angle2"}], "]"}], ",", "Pi", ",", 
          RowBox[{"{", 
           RowBox[{"0", ",", "1", ",", "0"}], "}"}]}], "]"}], ",", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"springlength", "+", "L"}], ",", 
          RowBox[{"-", "handleoffset"}], ",", "0.5"}], "}"}]}], "]"}], ",", 
      "\[IndentingNewLine]", "LightGray", ",", "\[IndentingNewLine]", 
      RowBox[{"Translate", "[", 
       RowBox[{"springfoundation", ",", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"-", "springlength"}], ",", 
          RowBox[{"-", "handleoffset"}], ",", 
          RowBox[{"-", "0.5"}]}], "}"}]}], "]"}], ",", "\[IndentingNewLine]", 
      
      RowBox[{"Translate", "[", 
       RowBox[{
        RowBox[{"Rotate", "[", 
         RowBox[{"springfoundation", ",", "Pi", ",", 
          RowBox[{"{", 
           RowBox[{"0", ",", "0", ",", "1"}], "}"}]}], "]"}], ",", 
        RowBox[{"{", 
         RowBox[{"springlength", ",", 
          RowBox[{"-", "handleoffset"}], ",", 
          RowBox[{"-", "0.5"}]}], "}"}]}], "]"}], ",", "\[IndentingNewLine]", 
      
      RowBox[{"Translate", "[", 
       RowBox[{"springfoundation", ",", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "springlength"}], "+", "L"}], ",", 
          RowBox[{"-", "handleoffset"}], ",", "0.5"}], "}"}]}], "]"}], ",", 
      "\[IndentingNewLine]", 
      RowBox[{"Translate", "[", 
       RowBox[{
        RowBox[{"Rotate", "[", 
         RowBox[{"springfoundation", ",", "Pi", ",", 
          RowBox[{"{", 
           RowBox[{"0", ",", "0", ",", "1"}], "}"}]}], "]"}], ",", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"springlength", "+", "L"}], ",", 
          RowBox[{"-", "handleoffset"}], ",", "0.5"}], "}"}]}], "]"}], ","}], 
     "*)"}], "\[IndentingNewLine]", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"Lighter", "[", "Brown", "]"}], ",", 
      RowBox[{"Translate", "[", 
       RowBox[{
        RowBox[{"translator", "[", "dz", "]"}], ",", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"L", "/", "2"}], ",", "0", ",", "0"}], "}"}]}], "]"}]}], 
     "}"}], ",", "\[IndentingNewLine]", 
    RowBox[{"Thickness", "[", "0.005", "]"}], ",", "springcolor", ",", 
    "\[IndentingNewLine]", 
    RowBox[{"Translate", "[", 
     RowBox[{
      RowBox[{"clockspring", "[", "angle1", "]"}], ",", 
      RowBox[{"{", 
       RowBox[{"0", ",", "0", ",", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "shaftlength"}], "/", "2"}], "+", "glitch"}]}], 
       "}"}]}], "]"}], ",", "\[IndentingNewLine]", 
    RowBox[{"Translate", "[", 
     RowBox[{
      RowBox[{"clockspring", "[", "angle2", "]"}], ",", 
      RowBox[{"{", 
       RowBox[{"L", ",", "0", ",", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "shaftlength"}], "/", "2"}], "+", "glitch"}]}], 
       "}"}]}], "]"}], ",", "\[IndentingNewLine]", 
    RowBox[{"Translate", "[", 
     RowBox[{
      RowBox[{"clockspring", "[", "angle1", "]"}], ",", 
      RowBox[{"{", 
       RowBox[{"0", ",", "0", ",", 
        RowBox[{
         RowBox[{"shaftlength", "/", "2"}], "-", "glitch"}]}], "}"}]}], "]"}],
     ",", "\[IndentingNewLine]", 
    RowBox[{"Translate", "[", 
     RowBox[{
      RowBox[{"clockspring", "[", "angle2", "]"}], ",", 
      RowBox[{"{", 
       RowBox[{"L", ",", "0", ",", 
        RowBox[{
         RowBox[{"shaftlength", "/", "2"}], "-", "glitch"}]}], "}"}]}], "]"}],
     ",", "\[IndentingNewLine]", "coordinatelabels", ",", 
    "\[IndentingNewLine]", 
    RowBox[{"Translate", "[", 
     RowBox[{"coordinatelabels", ",", 
      RowBox[{"{", 
       RowBox[{"L", ",", "0", ",", "0"}], "}"}]}], "]"}], ",", 
    "\[IndentingNewLine]", 
    RowBox[{"Translate", "[", 
     RowBox[{"coordinatearrow", ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"L", "/", "2"}], ",", "0", ",", "0"}], "}"}]}], "]"}]}], 
   "\[IndentingNewLine]", "}"}]}]], "Input",
 CellChangeTimes->{{3.555349398234922*^9, 3.5553494017563143`*^9}, {
   3.5553495217603817`*^9, 3.55534958187543*^9}, {3.565169409941745*^9, 
   3.565169413336956*^9}, {3.5653016537861547`*^9, 3.565301678056673*^9}, {
   3.565301767565287*^9, 3.5653018204595737`*^9}, {3.5653021230353727`*^9, 
   3.5653021236369123`*^9}, {3.565302226252063*^9, 3.5653022585470448`*^9}, {
   3.565302298843627*^9, 3.565302324816739*^9}, {3.5653025741245623`*^9, 
   3.565302580769141*^9}, {3.565303103913619*^9, 3.565303116089365*^9}, {
   3.5653033500411863`*^9, 3.565303386726815*^9}, {3.565303769924754*^9, 
   3.565303770672131*^9}, {3.565303878038741*^9, 3.565303897697156*^9}, {
   3.56530427790589*^9, 3.565304278017242*^9}, {3.565369351912261*^9, 
   3.565369357964848*^9}, {3.565369443557205*^9, 3.56536946457803*^9}, {
   3.5653710483386106`*^9, 3.565371059802367*^9}, {3.565371109621316*^9, 
   3.565371112265625*^9}, {3.565372011203102*^9, 3.565372089461912*^9}, {
   3.565372408040205*^9, 3.5653724086571083`*^9}, {3.565372485692542*^9, 
   3.5653724930905743`*^9}, {3.565372603928028*^9, 3.565372642972888*^9}, 
   3.56537280416286*^9, {3.674549260449869*^9, 3.674549311521634*^9}, {
   3.674549346452199*^9, 3.674549410287073*^9}, {3.6745495252097387`*^9, 
   3.67454953213352*^9}, {3.6745495624585743`*^9, 3.674549658932991*^9}, {
   3.674549699599318*^9, 3.674549701461479*^9}, {3.674549803642829*^9, 
   3.674549810109435*^9}, {3.6745505976197*^9, 3.674550626856655*^9}, {
   3.6748104453831778`*^9, 3.67481044838169*^9}, {3.6748401049763002`*^9, 
   3.674840132040764*^9}, {3.674840343508128*^9, 3.674840356387466*^9}}]
}, Open  ]],

Cell[CellGroupData[{

Cell["Illustrate using manipulate", "Subsection",
 CellChangeTimes->{{3.555349746946588*^9, 3.55534975584023*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Manipulate", "[", 
  RowBox[{
   RowBox[{"Graphics3D", "[", 
    RowBox[{
     RowBox[{"elbargetni", "[", 
      RowBox[{"angle1", ",", 
       RowBox[{"angle1", " ", 
        RowBox[{
         RowBox[{"r1", "[", "dz", "]"}], "/", 
         RowBox[{"r2", "[", "dz", "]"}]}]}], ",", "dz"}], "]"}], ",", 
     "\[IndentingNewLine]", 
     RowBox[{"ViewVertical", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{"0", ",", "1", ",", "0"}], "}"}]}], ",", "\[IndentingNewLine]", 
     RowBox[{"ViewPoint", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{"2.0", ",", "2.1", ",", 
        RowBox[{"-", "1.6"}]}], "}"}]}], ",", "\[IndentingNewLine]", 
     RowBox[{"Boxed", "\[Rule]", "False"}], ",", 
     RowBox[{"Lighting", "\[Rule]", "\"\<Neutral\>\""}]}], "]"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"dz", ",", "0"}], "}"}], ",", 
     RowBox[{"-", "l"}], ",", "l"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"angle1", ",", "0"}], "}"}], ",", 
     RowBox[{
      RowBox[{"-", " ", "2"}], " ", "Pi"}], ",", 
     RowBox[{"2", "Pi"}]}], "}"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.5553496072753696`*^9, 3.555349630823745*^9}, {
  3.555351370187623*^9, 3.555351378775083*^9}, {3.55535216165768*^9, 
  3.55535216807117*^9}, {3.674549079297845*^9, 3.674549096044372*^9}, {
  3.674549186586866*^9, 3.6745491884123297`*^9}}],

Cell[BoxData[
 TagBox[
  StyleBox[
   DynamicModuleBox[{$CellContext`angle1$$ = 0, $CellContext`dz$$ = 0, 
    Typeset`show$$ = True, Typeset`bookmarkList$$ = {}, 
    Typeset`bookmarkMode$$ = "Menu", Typeset`animator$$, Typeset`animvar$$ = 
    1, Typeset`name$$ = "\"untitled\"", Typeset`specs$$ = {{{
       Hold[$CellContext`dz$$], 0}, -0.2, 0.2}, {{
       Hold[$CellContext`angle1$$], 0}, (-2) Pi, 2 Pi}}, Typeset`size$$ = {
    360., {117., 122.}}, Typeset`update$$ = 0, Typeset`initDone$$, 
    Typeset`skipInitDone$$ = True, $CellContext`dz$8690$$ = 
    0, $CellContext`angle1$8691$$ = 0}, 
    DynamicBox[Manipulate`ManipulateBoxes[
     1, StandardForm, 
      "Variables" :> {$CellContext`angle1$$ = 0, $CellContext`dz$$ = 0}, 
      "ControllerVariables" :> {
        Hold[$CellContext`dz$$, $CellContext`dz$8690$$, 0], 
        Hold[$CellContext`angle1$$, $CellContext`angle1$8691$$, 0]}, 
      "OtherVariables" :> {
       Typeset`show$$, Typeset`bookmarkList$$, Typeset`bookmarkMode$$, 
        Typeset`animator$$, Typeset`animvar$$, Typeset`name$$, 
        Typeset`specs$$, Typeset`size$$, Typeset`update$$, Typeset`initDone$$,
         Typeset`skipInitDone$$}, "Body" :> Graphics3D[
        $CellContext`elbargetni[$CellContext`angle1$$, $CellContext`angle1$$ \
($CellContext`r1[$CellContext`dz$$]/$CellContext`r2[$CellContext`dz$$]), \
$CellContext`dz$$], ViewVertical -> {0, 1, 0}, ViewPoint -> {2., 2.1, -1.6}, 
        Boxed -> False, Lighting -> "Neutral"], 
      "Specifications" :> {{{$CellContext`dz$$, 0}, -0.2, 
         0.2}, {{$CellContext`angle1$$, 0}, (-2) Pi, 2 Pi}}, "Options" :> {}, 
      "DefaultOptions" :> {}],
     ImageSizeCache->{405., {175., 180.}},
     SingleEvaluation->True],
    Deinitialization:>None,
    DynamicModuleValues:>{},
    SynchronousInitialization->True,
    UndoTrackedVariables:>{Typeset`show$$, Typeset`bookmarkMode$$},
    UnsavedVariables:>{Typeset`initDone$$},
    UntrackedVariables:>{Typeset`size$$}], "Manipulate",
   Deployed->True,
   StripOnInput->False],
  Manipulate`InterpretManipulate[1]]], "Output",
 CellChangeTimes->{
  3.56516966000562*^9, 3.565169791222796*^9, 3.5653005387909184`*^9, 
   3.565301778343676*^9, 3.565302451149868*^9, 3.565302865949436*^9, 
   3.565303091701456*^9, 3.5653032466746073`*^9, 3.565303430636932*^9, {
   3.565303526053277*^9, 3.565303554207367*^9}, 3.565303626300394*^9, {
   3.565303739995592*^9, 3.5653037547312937`*^9}, 3.565303831350973*^9, {
   3.565303936479473*^9, 3.5653039442971354`*^9}, 3.565303981065942*^9, 
   3.565304283846846*^9, 3.565304863570827*^9, 3.5653049145249357`*^9, 
   3.565304990449184*^9, 3.565368123006496*^9, 3.565368447556333*^9, 
   3.565368488593214*^9, 3.565368591550625*^9, 3.565368756699669*^9, 
   3.565370347359159*^9, 3.5653709248244677`*^9, 3.56537106605914*^9, 
   3.565371153303862*^9, 3.565371319319058*^9, {3.565371356333172*^9, 
   3.565371383881754*^9}, 3.565371578102726*^9, 3.565371701441547*^9, 
   3.565371763674954*^9, 3.565371834094494*^9, {3.565371883777412*^9, 
   3.5653719106037703`*^9}, 3.565372058619619*^9, 3.565372154859514*^9, 
   3.565372424032303*^9, 3.565372505068383*^9, {3.565372631009671*^9, 
   3.565372665609535*^9}, {3.565372809393811*^9, 3.565372818308229*^9}, 
   3.565372920681348*^9, 3.565373018795116*^9, {3.5653730775452957`*^9, 
   3.5653731004029093`*^9}, {3.565373212728805*^9, 3.565373251950478*^9}, 
   3.674548986473448*^9, 3.674549191665359*^9, {3.674549900101286*^9, 
   3.6745499237812357`*^9}, 3.674549999970688*^9, 3.6745501094989243`*^9, 
   3.674550486874076*^9, 3.67455057581667*^9, 3.674550740131317*^9, {
   3.674550774966237*^9, 3.674550819382887*^9}, 3.674810097263406*^9, 
   3.674810459640501*^9, 3.674810534219069*^9, {3.674810642501906*^9, 
   3.674810656229065*^9}, {3.674810744186164*^9, 3.6748107662083673`*^9}, {
   3.6748108339675093`*^9, 3.6748108599868393`*^9}, 3.674810943452759*^9, {
   3.674811313535775*^9, 3.674811398981395*^9}, {3.674811513697351*^9, 
   3.674811556102604*^9}, 3.6748117853229923`*^9, 3.674811910307004*^9, 
   3.674839064701047*^9, 3.674839122576518*^9, {3.674839156838139*^9, 
   3.6748391788426228`*^9}, {3.674839211594906*^9, 3.6748392277999907`*^9}, {
   3.674839371914543*^9, 3.674839413776313*^9}, 3.674839562944379*^9, 
   3.6748396054326468`*^9, 3.674839676988378*^9, {3.674839707213641*^9, 
   3.674839760319373*^9}, 3.674839797609714*^9, {3.674839829471197*^9, 
   3.674839851992214*^9}, 3.6748398890370626`*^9, 3.674840004091525*^9, 
   3.6748401391263847`*^9, {3.67484036191993*^9, 3.674840394993752*^9}, {
   3.674840494335701*^9, 3.674840514835657*^9}}]
}, Open  ]]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Export illustration", "Section",
 CellChangeTimes->{{3.6745502732330093`*^9, 3.674550282982688*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Export", "[", 
  RowBox[{
  "\"\</Users/kmodin/Documents/Research/Elbargetni2/Klas/figures/cvt.png\>\"",
    ",", 
   Graphics3DBox[{
     {RGBColor[0.63, 0.846, 0.9], 
      GeometricTransformation3DBox[GeometricTransformation3DBox[
        {EdgeForm[None], CylinderBox[{{0, 0, -0.5}, {0, 0, 0.5}}, 0.03], 
         ConeBox[{{0, 0, -0.2}, {0, 0, 0.2}}, 0.2]}, {0, 0, 0}], {{1, 0, 0}, {
       0, 1, 0}, {0, 0, 1}}]}, 
     {RGBColor[0.63, 0.846, 0.9], 
      GeometricTransformation3DBox[
       GeometricTransformation3DBox[GeometricTransformation3DBox[
         {EdgeForm[None], CylinderBox[{{0, 0, -0.5}, {0, 0, 0.5}}, 0.03], 
          ConeBox[{{0, 0, -0.2}, {0, 0, 0.2}}, 0.2]}, {{-1, 0, 0}, {0, 1, 
         0}, {0, 0, -1}}], {{1., 0., 0.}, {0., 1., 0.}, {0., 0., 1.}}], {
       0.8, 0, 0}]}, GeometricTransformation3DBox[
      {RGBColor[1, 0, 0], Thickness[0.008], 
       Line3DBox[{{
         0., 0.10800000000000001`, 0}, {-0.010782008997857442`, 
          0.1074604498500268, 0}, {-0.021456287725866614`, 
          0.10584719040685411`, 0}, {-0.03191618231942468, 
          0.10317634082556545`, 0}, {-0.04205718096933426, 0.0994745873523116,
           0}, {-0.05177795816925393, 0.09477891668416027, 
          0}, {-0.06098138712666384, 0.08913624641024526, 
          0}, {-0.06957551022167065, 0.08260295622672476, 
          0}, {-0.07747445781714847, 0.07524432460949387, 
          0}, {-0.08459930623976822, 0.06713387657323176, 
          0}, {-0.09087886635925284, 0.0583526490337591, 
          0}, {-0.09625039488663503, 0.04898838111396236, 
          0}, {-0.10066022128446046`, 0.039134637483480735`, 
          0}, {-0.10406428402505685`, 0.028889873491455435`, 
          0}, {-0.10642857083875372`, 0.01835645143322601, 
          0}, {-0.10772945855323789`, 0.007639617780111915, 
          0}, {-0.10795394912848257`, -0.0031535484085391924`, 
          0}, {-0.10709979952886661`, -0.013915205383916687`, 
          0}, {-0.10517554413484509`, -0.02453782622685341, 
          0}, {-0.10220040947024077`, -0.03491527322125839, 
          0}, {-0.09820412209717364, -0.04494385834709139, 
          0}, {-0.09322661159807837, -0.05452337929678462, 
          0}, {-0.08731761161251574, -0.06355812066357736, 
          0}, {-0.08053616291508578, -0.07195781029822104, 
          0}, {-0.07295002349952427, -0.07963852127845455, 
          0}, {-0.0646349915632273, -0.08652351047906885, 
          0}, {-0.05567414815671814, -0.09254398536384632, 
          0}, {-0.04615702706525362, -0.09763979133784262, 
          0}, {-0.036178720216837705`, -0.10176001279221511`, 
          0}, {-0.025838927555110056`, -0.1048634818361558, 
          0}, {-0.015240960870465661`, -0.10691918963284812`, 
          0}, {-0.004490711542795373, -0.10790659622951419`, 0}, {
         0.8, -0.10800000000000001`, 0}, {
         0.8107820089978575, -0.1074604498500268, 0}, {
         0.8214562877258667, -0.10584719040685411`, 0}, {
         0.8319161823194247, -0.10317634082556547`, 0}, {
         0.8420571809693342, -0.09947458735231161, 0}, {
         0.851777958169254, -0.09477891668416027, 0}, {
         0.8609813871266638, -0.08913624641024527, 0}, {
         0.8695755102216707, -0.08260295622672476, 0}, {
         0.8774744578171485, -0.0752443246094939, 0}, {
         0.8845993062397682, -0.06713387657323175, 0}, {
         0.8908788663592528, -0.0583526490337591, 0}, {
         0.896250394886635, -0.048988381113962406`, 0}, {
         0.9006602212844605, -0.03913463748348074, 0}, {
         0.9040642840250569, -0.028889873491455473`, 0}, {
         0.9064285708387537, -0.018356451433226, 0}, {
         0.907729458553238, -0.007639617780111929, 0}, {
         0.9079539491284826, 0.0031535484085391313`, 0}, {
         0.9070997995288667, 0.013915205383916674`, 0}, {
         0.9051755441348451, 0.024537826226853375`, 0}, {
         0.9022004094702408, 0.0349152732212584, 0}, {
         0.8982041220971737, 0.04494385834709137, 0}, {
         0.8932266115980785, 0.054523379296784566`, 0}, {
         0.8873176116125158, 0.06355812066357734, 0}, {
         0.8805361629150859, 0.07195781029822107, 0}, {
         0.8729500234995243, 0.07963852127845454, 0}, {
         0.8646349915632273, 0.08652351047906884, 0}, {
         0.8556741481567183, 0.09254398536384628, 0}, {
         0.8461570270652536, 0.09763979133784262, 0}, {
         0.8361787202168377, 0.10176001279221512`, 0}, {
         0.8258389275551101, 0.10486348183615579`, 0}, {
         0.8152409608704657, 0.10691918963284812`, 0}, {
         0.8044907115427955, 0.10790659622951419`, 0}, {
         0., 0.10800000000000001`, 0}}]}, {0, 0, 0}], 
     {RGBColor[0.7333333333333333, 0.6, 0.4666666666666667], 
      GeometricTransformation3DBox[{
        CuboidBox[{0.051, 0.051, -0.015}, {-0.051, -0.051, 0.015}], 
        CuboidBox[{0.051, 0.2, -0.03}, {-0.051, -0.2, -0.015}], 
        CuboidBox[{0.051, 0.2, 0.015}, {-0.051, -0.2, 0.03}], 
        {RGBColor[0.435, 0.47, 0.5], Thickness[0.005], 
         GeometricTransformation3DBox[
          GeometricTransformation3DBox[Line3DBox[CompressedData["
1:eJxdlgtMlWUYxwliCQ3Jwg1L0FLLbI0KTSXlv6BliKkQOC+YpCiaycUIDVzK
TYUpYIECooLnm5VzOsWlNtZboiEJiFw6ioTcDhzggHbBUgvjnP/zsezbzs52
znfe93mf5/f/fefZldHBq+3t7OxWD70chl4705bWlbZrsPvfVZN7b3nulwZM
DT8yqu/dXUh0Oz6nNSEVgUcGj21zL8L9k79H7S4ukM9z8Nzd6fkxb+VigtOx
8473i3HWM6036OxBeG5H+I6FW3Hl4kCJQ5om92v4y8UcnD0xQX364UKzqVhD
Qb71+hoBfm5FueNzVPu06e5+8w/LOscxKvSxpZcXHVLBU1KiHi/eD0uQ9ZuT
WBAYtML7I4Mq8F90Zuf5TFn/NMaPMQWOadWUT2XkJjwIgbPREDPb+QxejV78
sl2zQX1xL6dqSm264r7n8Mn7jUczkopUxYTdzqH789WLYVnnByaXwpTkMdqy
cq+q3/BZiq+hWLGe7/DHquqsuT7JyjHWYcVvKzWlDa1uNHyPzauS4wZ/jcPs
nsETe85pinX+gBG9F0zan5/j0dyyLc2Fh5W37SrDZp+m+KNxB7F7xT9bMvML
Feu/gKg8+9e6XzIg+dKyTSf2ZauygclDFV1EaJRXuNd1DftGBMXn/R2heK5y
nH7a4rLGVcO0+F3pbQt2INhW6CVEJD3psa6zCDOjSrZpmXnS5wq8fcC7RCXu
w9wY4w77OcVoTbBu/BO+eq8l/ZvyVNQFG1O/fUMD+1CJiXbzGv3jotX610c+
8UilhljrcWOqMP32rOjuij3qcMoot/JOfV7ViMzPu2rMOKAS+S581aCI9ylf
/g7sWw1kXeXKffCOraCreh0qj3VJP69iHutW4DmUtcqwrFrM4DnVGp5b+lyH
xeyLOsU+KVvbjHVYwj7qfZX+1yOTfcd6zkGNsx7LswHZnBPiOTeZSwMcOVc4
cs4qco31+lnnAFHkQuZlhHCDu+QI1l3djhtxg5yhktzJHK+hhlziY3KKO9Zt
B64hmhxjKrmW+V6Hc5WNezWOOYCvbeNGJDEnKpi5kbk3YiZzpV5gzmA7btoN
3GQO1RLmUnhoQgJzq9qZY1RVWq8mPefKg7lX5OQXTKEXlAs9oUbbDtyMkads
HlH+9IrkqxmR9I66TA8p27ZhN+F7os6QeKWwVLylyFULAsRT1XI/+9YCB66P
AFmfvLVgknjqGamH/WwZ9pST1E8OW6F76o6cl31uhe6pQOkP+WxFiHjKVfrJ
/rfhkHhKvAVy24bQK/SUp8yL27YhQTzlLfMlz+0oE09tFh44r3bUiqcswg9x
a4eDeMo9grxxjh3DnvISPsl/Bx7k0FNjhWfOtwNbxFPpwj9zYUKheGqt5IVz
N+EV8dQiyRfzYsIH4qmTkkfy0IlZ4inxluSoE2+Kp5ZL3slJJ+rFU5niB+ar
CxvEU72DgTafkJ8uHBJP+Yt/mLsubBRPxT7kKzPWy3175XfkyowF4indh+TK
jJ1SR4PURa7MWCZ1+8k5yFU3YuScYx/yc/dwX9ZKn8hVN0Kkj5FO7Cu56sE6
6XuBzCHbxlUPMmROCTI3ctWDcTLXwZz/Po96sT2CHMwQLshVL54SbnSOyFUv
fhTOmoU7cmXBJuHyonBKrizQOd4qXJMri/68Rn8Fc0Cu+oZzoj/fyVWf/n8A
+v8BctWHjZLDa5JLctUP+5HMrZ5jctWPpWnMeb3knlz1w1288Lx4glzdgo94
ZJJ4hVzdGvbOfPEQuboF3VP01rFZ5Oo2/gVEWbYA
            
            "]], {{{1, 0, 0}, {0, 1, 0}, {0, 0, 0.5}}, {0, 0, 0}}], {0, 0, 
          0}], GeometricTransformation3DBox[
          GeometricTransformation3DBox[Line3DBox[CompressedData["
1:eJxVlgtM1XUUx68wZ9DUQGpgibSyzNbcRKMoOEtaaCivkJWPMF+YDx5GYEAJ
yuXhFNCBAqI87n9WzklGE3Wsr6GmBIgIehUNL4+LF7iAPbBphXl/51yav+2O
jf3v//zOOZ/vZ/f5VbHhax10Ot3aRx/HR59s/dLW2m4N/lWthpTmo7U6de7i
UuGDFYVfGxC88rDL4OJdOBbYmex2bBi+h0ePprmXY8b3f8TsrijB8ry6kZnL
h+F+36c47t1CvOR0tG783xVwNhri/JyHsVRPK7NCt6Ht/Ei1o17DSU/9QNjJ
IThMsoTnv5hMX2wItZgrNKxTZwhb5ruVF3oV0PV5Pu7zgyvhpgoPYcGSCUsb
IstoyqwdMU9WHICtal7dIEKCwqK8NxmoJCCyJrsuF/F+tsqD8PIwB3l0ajRU
H51EDyMw3VbWcxDesR++pusw0LYHBU2zruRQU6PtWJH0cfuRnenldP6F3c5L
DhRTiipsxc/p0562rtpHHZu/2uFvqKBXVMNWTFlzKe993+3kGO8Y9fsqjVS7
xgFkrtmeMPpbAt7oH63ac0ojVVY/gOkD58zaX3sxWnA2taO0krzVGcBO31uJ
RxIOITnq39Tc4lKyTTmwsx/JRQ5z+l41YPHFZUlV+/NJjTmvHxExs1fOvqEh
2iksseifNeSvBt2P41OtE9dN1rA+cVdOV0gWrKpsH+LSXad92luO52Kq07Tc
IpQU204flh30rkbKfsyPM2Y5BFZggSrch+wPTDknLmTgargx4/RbGu7Zxjxi
QYhuUXtAQixtfH3SU+MaNWi2dg0WbLz7dmxf/R7at8PF7UJvJcLVgi3YUlzU
Ytx5kOL5L5grC8r4OQrg7wlXd7CZ30sDo0G2OsLVHbTxPSiX70XM1R28w/em
FdwHMVe9mMp9kvRNzFUvXHkuVMNzIuaqF1/yHO1zJebKjFKeO9bzHki1G2fG
ad4TQnhvpMp6muFaqPaKln61Z1JYNfbAjznA7NWKC+GqB8IN3JkjMFc9uMKc
wcrcgbnqxlnmEluZUzBX3Uhmju1cg7nqxpJmxT15cg7AXHUhjHNCkZwb5KuG
uxDBuaLJnDMwV13o5hxSEOdSuOqE5JbuTVQ5Fq460cw5J6dMlXtirjoxg71A
z7IniLkywZE9QgvZK8RcmbCQvUPiIWKuTOKp0lrxFjFXJkSLpxrkeebnNiaJ
pwLk/cxJB2aJpybKfZiHDrSIpxrYW7L3X5Eknspib4H3ewu3xVMfyXxUWzNv
4U3x1Msyzwy1r5tIF0+Fy/y71Hja4dwknpJ98fzbESuemiv75TnfwGXx1GfC
A8/zOm6KpxqFH57bdYwXT91fzbxx7ox2PilG+OR8GaFjnsmdvSU5uoY08ZRe
+Oe8XMV68VSC5IVzcRXHJ7CnIiVfqt3kNqSLp6okj9dU2VYsFE9FSX7nKJ5b
8Z54KlTyztxeQat4qkj8wHy2wO6pyewt8VsLysVT/uIf5u0yosVTKY/56jJ8
5LlK+R7zcwktD9lTm6QOc9KEb+Qe9nsxD40Ilnvb+zCpQfyCeOnTQ/ouUvut
xwmZi5fMKVQVvjjmqb3i/yfUvi6MeapM9nBG7eU8tsme9LK3VDX/c3CRvTrI
nueqOZ/FVuHAzgXP8yf8KdzYOeK5nYFZOGsT7ng+P+Jz4bJeOOU51MLO8Qbh
mvs9Ncb9PMkB91WDRZKTGsnNVnX/H+AoufpEcmZR9zwOH8lhn+TyO3WfY8gU
T6VKjvNV3W9hkpzbc5+m3q/hGfGC/ffMGfWeQ7B7apx4hZ8vQLN4x1c8xP/P
wOOe+v/8B9R67bo=
            "]], {{{1, 0, 0}, {0, 1, 0}, {0, 0, 0.5}}, {0, 0,
             0}}], {0, 0, 0}]}}, {0.4, 0, 0}]}, 
     {RGBColor[0.435, 0.47, 0.5], Thickness[0.005], 
      GeometricTransformation3DBox[
       Line3DBox[{{0.1, 0., 0}, {
         0.0979779142598413, 0.01614987050385194, 0}, {
         0.0933838928724818, 0.03164503992699086, 0}, {
         0.08637631106798192, 0.04608191495898605, 0}, {
         0.0771758667485696, 0.05909082493591565, 0}, {
         0.06605879572211845, 0.07034547254616622, 0}, {
         0.05334868405956841, 0.07957108714295884, 0}, {
         0.039407117752461314`, 0.0865510778121431, 0}, {
         0.02462343819376628, 0.09113202670586107, 0}, {
         0.009403892681558838, 0.09322691029114784, 
          0}, {-0.005839518316226147, 0.09281648574382927, 
          0}, {-0.02070019123562787, 0.08994883035820109, 
          0}, {-0.03478776514979698, 0.08473707214603637, 
          0}, {-0.047738373863481794`, 0.07735539839513748, 
          0}, {-0.05922403516891669, 0.06803347454239655, 
          0}, {-0.06896093522843312, 0.05704944708250774, 
          0}, {-0.07671639944672377, 0.044721740305255574`, 
          0}, {-0.08231437983042753, 0.0313998865146374, 
          0}, {-0.08563933157838319, 0.017454652296959177`, 
          0}, {-0.08663839727793908, 0.003267738837483324, 
          0}, {-0.0853218643130451, -0.01077865808653017, 
          0}, {-0.08176190860318218, -0.02431214308868894, 
          0}, {-0.07608968428251502, -0.03697999385866891, 
          0}, {-0.06849086313517172, -0.048458349817128266`, 
          0}, {-0.05919976834381255, -0.05846047748726424, 
          0}, {-0.048492283314129046`, -0.06674390203593315, 
          0}, {-0.03667774707616462, -0.0731162284955734, 
          0}, {-0.024090072265897537`, -0.07743951457895275, 
          0}, {-0.011078339371044866`, -0.07963309862601077, 0}, {
         0.0020028686068339283`, -0.07967482988587901, 0}, {
         0.014803123852272218`, -0.07760069280756642, 0}, {
         0.026985540884564698`, -0.07350286105429835, 0}, {
         0.03823564170414741, -0.0675262593623552, 0}, {
         0.04826946568325488, -0.05986375099050409, 0}, {
         0.05684071528132266, -0.05075010429848998, 0}, {
         0.06374675837540215, -0.04045492302091422, 0}, {
         0.0688333421829671, -0.029274750279422748`, 0}, {
         0.07199791140897734, -0.017524575679458032`, 0}, {
         0.07319146327912905, -0.005528987525750261, 0}, {
         0.07241891338470864, 0.006386781989239001, 0}, {
         0.06973798760126144, 0.017905671875869552`, 0}, {
         0.06525669560787141, 0.028727228866384187`, 0}, {
         0.05912947962697524, 0.03857544087943936, 0}, {
         0.05155216690333637, 0.047205763287659595`, 0}, {
         0.04275588522585117, 0.05441115950385401, 0}, {
         0.03300012667596751, 0.06002700758300466, 0}, {
         0.02256516511865847, 0.06393475833353622, 0}, {
         0.011744047257241026`, 0.06606426684690968, 0}, {
         0.0008343850482546405, 0.06639475733513339, 
          0}, {-0.009869821205233687, 0.06495441962928097, 
          0}, {-0.020086104634371563`, 0.06181867355918499, 
          0}, {-0.029550985037961677`, 0.05710717365871091, 
          0}, {-0.03802675692245824, 0.05097966023778773, 
          0}, {-0.04530743766544932, 0.043630792935625454`, 
          0}, {-0.05122372757248818, 0.03528412863568426, 
          0}, {-0.05564686372666021, 0.02618542643125195, 
          0}, {-0.05849128243243403, 0.016595477679453324`, 
          0}, {-0.05971603976225251, 0.006782668730896169, 
          0}, {-0.05932497522239745, -0.0029845124998782104`, 
          0}, {-0.05736563885345297, -0.012444817352424536`, 
          0}, {-0.0539270361815186, -0.02135122405571128, 
          0}, {-0.04913627739989629, -0.029477385285680308`, 
          0}, {-0.04315424612324793, -0.03662336742483056, 
          0}, {-0.03617042825173199, -0.042620536365539904`, 
          0}, {-0.028397062264739186`, -0.04733547142188959, 
          0}, {-0.020062788121314953`, -0.050672818480909695`, 
          0}, {-0.011405982513806517`, -0.052577025047968816`, 
          0}, {-0.002667973295345714, -0.053032932395779525`, 0}, {
         0.005913674567370422, -0.05206523267124844, 0}, {
         0.014111615066245722`, -0.049736830621000636`, 0}, {
         0.021714743869818733`, -0.04614617967576698, 0}, {
         0.028533628141075826`, -0.041423689660709924`, 0}, {
         0.034405203968315125`, -0.03572732763444019, 0}, {
         0.03919662556018582, -0.02923755367151273, 0}, {
         0.04280817683281282, -0.022151749281955756`, 0}, {
         0.045175184524019786`, -0.014678307232810025`, 0}, {
         0.04626890165373438, -0.007030557570851429, 0}, {
         0.04609636013779592, 0.0005792944386225785, 0}, {
         0.04469922078762593, 0.007946046877477497, 0}, {
         0.04215167695441104, 0.014877033640177489`, 0}, {
         0.03855749392192999, 0.02119716166047548, 0}, {
         0.03404628911151558, 0.0267533212468115, 0}, {
         0.028769177625955603`, 0.03141805879945824, 0}, {
         0.022893923128165874`, 0.03509242487776573, 0}, {
         0.016599745151402952`, 0.03770793631198178, 0}, {
         0.010071940430176654`, 0.03922761802570955, 0}, {
         0.0034964776227195946`, 0.03964611764389826, 
          0}, {-0.0029452780961421723`, 0.03898891300019, 
          0}, {-0.009081561485710984, 0.03731065854392349, 
          0}, {-0.014754787239762505`, 0.03469274064569332, 
          0}, {-0.019825591414222868`, 0.03124013324357456, 
          0}, {-0.02417623078786334, 0.027077663578897807`, 
          0}, {-0.027713257935786044`, 0.022345812461948913`, 
          0}, {-0.03036941303796643, 0.01719618422003539, 
          0}, {-0.03210469793176249, 0.011786787972568484`, 
          0}, {-0.03290662289941107, 0.00627727403862176, 
          0}, {-0.03278964140849224, 0.0008242671305414964, 
          0}, {-0.03179381176486251, -0.004423068330976872, 
          0}, {-0.0299827467050446, -0.009327105661518847, 
          0}, {-0.027440931721443813`, -0.013765364733963958`, 
          0}, {-0.024270509831248434`, -0.017633557568774178`, 0}}], {
       0, 0, -0.485}], 
      GeometricTransformation3DBox[
       Line3DBox[{{0.1, 0., 0}, {
         0.0979779142598413, 0.01614987050385194, 0}, {
         0.0933838928724818, 0.03164503992699086, 0}, {
         0.08637631106798192, 0.04608191495898605, 0}, {
         0.0771758667485696, 0.05909082493591565, 0}, {
         0.06605879572211845, 0.07034547254616622, 0}, {
         0.05334868405956841, 0.07957108714295884, 0}, {
         0.039407117752461314`, 0.0865510778121431, 0}, {
         0.02462343819376628, 0.09113202670586107, 0}, {
         0.009403892681558838, 0.09322691029114784, 
          0}, {-0.005839518316226147, 0.09281648574382927, 
          0}, {-0.02070019123562787, 0.08994883035820109, 
          0}, {-0.03478776514979698, 0.08473707214603637, 
          0}, {-0.047738373863481794`, 0.07735539839513748, 
          0}, {-0.05922403516891669, 0.06803347454239655, 
          0}, {-0.06896093522843312, 0.05704944708250774, 
          0}, {-0.07671639944672377, 0.044721740305255574`, 
          0}, {-0.08231437983042753, 0.0313998865146374, 
          0}, {-0.08563933157838319, 0.017454652296959177`, 
          0}, {-0.08663839727793908, 0.003267738837483324, 
          0}, {-0.0853218643130451, -0.01077865808653017, 
          0}, {-0.08176190860318218, -0.02431214308868894, 
          0}, {-0.07608968428251502, -0.03697999385866891, 
          0}, {-0.06849086313517172, -0.048458349817128266`, 
          0}, {-0.05919976834381255, -0.05846047748726424, 
          0}, {-0.048492283314129046`, -0.06674390203593315, 
          0}, {-0.03667774707616462, -0.0731162284955734, 
          0}, {-0.024090072265897537`, -0.07743951457895275, 
          0}, {-0.011078339371044866`, -0.07963309862601077, 0}, {
         0.0020028686068339283`, -0.07967482988587901, 0}, {
         0.014803123852272218`, -0.07760069280756642, 0}, {
         0.026985540884564698`, -0.07350286105429835, 0}, {
         0.03823564170414741, -0.0675262593623552, 0}, {
         0.04826946568325488, -0.05986375099050409, 0}, {
         0.05684071528132266, -0.05075010429848998, 0}, {
         0.06374675837540215, -0.04045492302091422, 0}, {
         0.0688333421829671, -0.029274750279422748`, 0}, {
         0.07199791140897734, -0.017524575679458032`, 0}, {
         0.07319146327912905, -0.005528987525750261, 0}, {
         0.07241891338470864, 0.006386781989239001, 0}, {
         0.06973798760126144, 0.017905671875869552`, 0}, {
         0.06525669560787141, 0.028727228866384187`, 0}, {
         0.05912947962697524, 0.03857544087943936, 0}, {
         0.05155216690333637, 0.047205763287659595`, 0}, {
         0.04275588522585117, 0.05441115950385401, 0}, {
         0.03300012667596751, 0.06002700758300466, 0}, {
         0.02256516511865847, 0.06393475833353622, 0}, {
         0.011744047257241026`, 0.06606426684690968, 0}, {
         0.0008343850482546405, 0.06639475733513339, 
          0}, {-0.009869821205233687, 0.06495441962928097, 
          0}, {-0.020086104634371563`, 0.06181867355918499, 
          0}, {-0.029550985037961677`, 0.05710717365871091, 
          0}, {-0.03802675692245824, 0.05097966023778773, 
          0}, {-0.04530743766544932, 0.043630792935625454`, 
          0}, {-0.05122372757248818, 0.03528412863568426, 
          0}, {-0.05564686372666021, 0.02618542643125195, 
          0}, {-0.05849128243243403, 0.016595477679453324`, 
          0}, {-0.05971603976225251, 0.006782668730896169, 
          0}, {-0.05932497522239745, -0.0029845124998782104`, 
          0}, {-0.05736563885345297, -0.012444817352424536`, 
          0}, {-0.0539270361815186, -0.02135122405571128, 
          0}, {-0.04913627739989629, -0.029477385285680308`, 
          0}, {-0.04315424612324793, -0.03662336742483056, 
          0}, {-0.03617042825173199, -0.042620536365539904`, 
          0}, {-0.028397062264739186`, -0.04733547142188959, 
          0}, {-0.020062788121314953`, -0.050672818480909695`, 
          0}, {-0.011405982513806517`, -0.052577025047968816`, 
          0}, {-0.002667973295345714, -0.053032932395779525`, 0}, {
         0.005913674567370422, -0.05206523267124844, 0}, {
         0.014111615066245722`, -0.049736830621000636`, 0}, {
         0.021714743869818733`, -0.04614617967576698, 0}, {
         0.028533628141075826`, -0.041423689660709924`, 0}, {
         0.034405203968315125`, -0.03572732763444019, 0}, {
         0.03919662556018582, -0.02923755367151273, 0}, {
         0.04280817683281282, -0.022151749281955756`, 0}, {
         0.045175184524019786`, -0.014678307232810025`, 0}, {
         0.04626890165373438, -0.007030557570851429, 0}, {
         0.04609636013779592, 0.0005792944386225785, 0}, {
         0.04469922078762593, 0.007946046877477497, 0}, {
         0.04215167695441104, 0.014877033640177489`, 0}, {
         0.03855749392192999, 0.02119716166047548, 0}, {
         0.03404628911151558, 0.0267533212468115, 0}, {
         0.028769177625955603`, 0.03141805879945824, 0}, {
         0.022893923128165874`, 0.03509242487776573, 0}, {
         0.016599745151402952`, 0.03770793631198178, 0}, {
         0.010071940430176654`, 0.03922761802570955, 0}, {
         0.0034964776227195946`, 0.03964611764389826, 
          0}, {-0.0029452780961421723`, 0.03898891300019, 
          0}, {-0.009081561485710984, 0.03731065854392349, 
          0}, {-0.014754787239762505`, 0.03469274064569332, 
          0}, {-0.019825591414222868`, 0.03124013324357456, 
          0}, {-0.02417623078786334, 0.027077663578897807`, 
          0}, {-0.027713257935786044`, 0.022345812461948913`, 
          0}, {-0.03036941303796643, 0.01719618422003539, 
          0}, {-0.03210469793176249, 0.011786787972568484`, 
          0}, {-0.03290662289941107, 0.00627727403862176, 
          0}, {-0.03278964140849224, 0.0008242671305414964, 
          0}, {-0.03179381176486251, -0.004423068330976872, 
          0}, {-0.0299827467050446, -0.009327105661518847, 
          0}, {-0.027440931721443813`, -0.013765364733963958`, 
          0}, {-0.024270509831248434`, -0.017633557568774178`, 0}}], {
       0.8, 0, -0.485}], 
      GeometricTransformation3DBox[
       Line3DBox[{{0.1, 0., 0}, {
         0.0979779142598413, 0.01614987050385194, 0}, {
         0.0933838928724818, 0.03164503992699086, 0}, {
         0.08637631106798192, 0.04608191495898605, 0}, {
         0.0771758667485696, 0.05909082493591565, 0}, {
         0.06605879572211845, 0.07034547254616622, 0}, {
         0.05334868405956841, 0.07957108714295884, 0}, {
         0.039407117752461314`, 0.0865510778121431, 0}, {
         0.02462343819376628, 0.09113202670586107, 0}, {
         0.009403892681558838, 0.09322691029114784, 
          0}, {-0.005839518316226147, 0.09281648574382927, 
          0}, {-0.02070019123562787, 0.08994883035820109, 
          0}, {-0.03478776514979698, 0.08473707214603637, 
          0}, {-0.047738373863481794`, 0.07735539839513748, 
          0}, {-0.05922403516891669, 0.06803347454239655, 
          0}, {-0.06896093522843312, 0.05704944708250774, 
          0}, {-0.07671639944672377, 0.044721740305255574`, 
          0}, {-0.08231437983042753, 0.0313998865146374, 
          0}, {-0.08563933157838319, 0.017454652296959177`, 
          0}, {-0.08663839727793908, 0.003267738837483324, 
          0}, {-0.0853218643130451, -0.01077865808653017, 
          0}, {-0.08176190860318218, -0.02431214308868894, 
          0}, {-0.07608968428251502, -0.03697999385866891, 
          0}, {-0.06849086313517172, -0.048458349817128266`, 
          0}, {-0.05919976834381255, -0.05846047748726424, 
          0}, {-0.048492283314129046`, -0.06674390203593315, 
          0}, {-0.03667774707616462, -0.0731162284955734, 
          0}, {-0.024090072265897537`, -0.07743951457895275, 
          0}, {-0.011078339371044866`, -0.07963309862601077, 0}, {
         0.0020028686068339283`, -0.07967482988587901, 0}, {
         0.014803123852272218`, -0.07760069280756642, 0}, {
         0.026985540884564698`, -0.07350286105429835, 0}, {
         0.03823564170414741, -0.0675262593623552, 0}, {
         0.04826946568325488, -0.05986375099050409, 0}, {
         0.05684071528132266, -0.05075010429848998, 0}, {
         0.06374675837540215, -0.04045492302091422, 0}, {
         0.0688333421829671, -0.029274750279422748`, 0}, {
         0.07199791140897734, -0.017524575679458032`, 0}, {
         0.07319146327912905, -0.005528987525750261, 0}, {
         0.07241891338470864, 0.006386781989239001, 0}, {
         0.06973798760126144, 0.017905671875869552`, 0}, {
         0.06525669560787141, 0.028727228866384187`, 0}, {
         0.05912947962697524, 0.03857544087943936, 0}, {
         0.05155216690333637, 0.047205763287659595`, 0}, {
         0.04275588522585117, 0.05441115950385401, 0}, {
         0.03300012667596751, 0.06002700758300466, 0}, {
         0.02256516511865847, 0.06393475833353622, 0}, {
         0.011744047257241026`, 0.06606426684690968, 0}, {
         0.0008343850482546405, 0.06639475733513339, 
          0}, {-0.009869821205233687, 0.06495441962928097, 
          0}, {-0.020086104634371563`, 0.06181867355918499, 
          0}, {-0.029550985037961677`, 0.05710717365871091, 
          0}, {-0.03802675692245824, 0.05097966023778773, 
          0}, {-0.04530743766544932, 0.043630792935625454`, 
          0}, {-0.05122372757248818, 0.03528412863568426, 
          0}, {-0.05564686372666021, 0.02618542643125195, 
          0}, {-0.05849128243243403, 0.016595477679453324`, 
          0}, {-0.05971603976225251, 0.006782668730896169, 
          0}, {-0.05932497522239745, -0.0029845124998782104`, 
          0}, {-0.05736563885345297, -0.012444817352424536`, 
          0}, {-0.0539270361815186, -0.02135122405571128, 
          0}, {-0.04913627739989629, -0.029477385285680308`, 
          0}, {-0.04315424612324793, -0.03662336742483056, 
          0}, {-0.03617042825173199, -0.042620536365539904`, 
          0}, {-0.028397062264739186`, -0.04733547142188959, 
          0}, {-0.020062788121314953`, -0.050672818480909695`, 
          0}, {-0.011405982513806517`, -0.052577025047968816`, 
          0}, {-0.002667973295345714, -0.053032932395779525`, 0}, {
         0.005913674567370422, -0.05206523267124844, 0}, {
         0.014111615066245722`, -0.049736830621000636`, 0}, {
         0.021714743869818733`, -0.04614617967576698, 0}, {
         0.028533628141075826`, -0.041423689660709924`, 0}, {
         0.034405203968315125`, -0.03572732763444019, 0}, {
         0.03919662556018582, -0.02923755367151273, 0}, {
         0.04280817683281282, -0.022151749281955756`, 0}, {
         0.045175184524019786`, -0.014678307232810025`, 0}, {
         0.04626890165373438, -0.007030557570851429, 0}, {
         0.04609636013779592, 0.0005792944386225785, 0}, {
         0.04469922078762593, 0.007946046877477497, 0}, {
         0.04215167695441104, 0.014877033640177489`, 0}, {
         0.03855749392192999, 0.02119716166047548, 0}, {
         0.03404628911151558, 0.0267533212468115, 0}, {
         0.028769177625955603`, 0.03141805879945824, 0}, {
         0.022893923128165874`, 0.03509242487776573, 0}, {
         0.016599745151402952`, 0.03770793631198178, 0}, {
         0.010071940430176654`, 0.03922761802570955, 0}, {
         0.0034964776227195946`, 0.03964611764389826, 
          0}, {-0.0029452780961421723`, 0.03898891300019, 
          0}, {-0.009081561485710984, 0.03731065854392349, 
          0}, {-0.014754787239762505`, 0.03469274064569332, 
          0}, {-0.019825591414222868`, 0.03124013324357456, 
          0}, {-0.02417623078786334, 0.027077663578897807`, 
          0}, {-0.027713257935786044`, 0.022345812461948913`, 
          0}, {-0.03036941303796643, 0.01719618422003539, 
          0}, {-0.03210469793176249, 0.011786787972568484`, 
          0}, {-0.03290662289941107, 0.00627727403862176, 
          0}, {-0.03278964140849224, 0.0008242671305414964, 
          0}, {-0.03179381176486251, -0.004423068330976872, 
          0}, {-0.0299827467050446, -0.009327105661518847, 
          0}, {-0.027440931721443813`, -0.013765364733963958`, 
          0}, {-0.024270509831248434`, -0.017633557568774178`, 0}}], {
       0, 0, 0.485}], 
      GeometricTransformation3DBox[
       Line3DBox[{{0.1, 0., 0}, {
         0.0979779142598413, 0.01614987050385194, 0}, {
         0.0933838928724818, 0.03164503992699086, 0}, {
         0.08637631106798192, 0.04608191495898605, 0}, {
         0.0771758667485696, 0.05909082493591565, 0}, {
         0.06605879572211845, 0.07034547254616622, 0}, {
         0.05334868405956841, 0.07957108714295884, 0}, {
         0.039407117752461314`, 0.0865510778121431, 0}, {
         0.02462343819376628, 0.09113202670586107, 0}, {
         0.009403892681558838, 0.09322691029114784, 
          0}, {-0.005839518316226147, 0.09281648574382927, 
          0}, {-0.02070019123562787, 0.08994883035820109, 
          0}, {-0.03478776514979698, 0.08473707214603637, 
          0}, {-0.047738373863481794`, 0.07735539839513748, 
          0}, {-0.05922403516891669, 0.06803347454239655, 
          0}, {-0.06896093522843312, 0.05704944708250774, 
          0}, {-0.07671639944672377, 0.044721740305255574`, 
          0}, {-0.08231437983042753, 0.0313998865146374, 
          0}, {-0.08563933157838319, 0.017454652296959177`, 
          0}, {-0.08663839727793908, 0.003267738837483324, 
          0}, {-0.0853218643130451, -0.01077865808653017, 
          0}, {-0.08176190860318218, -0.02431214308868894, 
          0}, {-0.07608968428251502, -0.03697999385866891, 
          0}, {-0.06849086313517172, -0.048458349817128266`, 
          0}, {-0.05919976834381255, -0.05846047748726424, 
          0}, {-0.048492283314129046`, -0.06674390203593315, 
          0}, {-0.03667774707616462, -0.0731162284955734, 
          0}, {-0.024090072265897537`, -0.07743951457895275, 
          0}, {-0.011078339371044866`, -0.07963309862601077, 0}, {
         0.0020028686068339283`, -0.07967482988587901, 0}, {
         0.014803123852272218`, -0.07760069280756642, 0}, {
         0.026985540884564698`, -0.07350286105429835, 0}, {
         0.03823564170414741, -0.0675262593623552, 0}, {
         0.04826946568325488, -0.05986375099050409, 0}, {
         0.05684071528132266, -0.05075010429848998, 0}, {
         0.06374675837540215, -0.04045492302091422, 0}, {
         0.0688333421829671, -0.029274750279422748`, 0}, {
         0.07199791140897734, -0.017524575679458032`, 0}, {
         0.07319146327912905, -0.005528987525750261, 0}, {
         0.07241891338470864, 0.006386781989239001, 0}, {
         0.06973798760126144, 0.017905671875869552`, 0}, {
         0.06525669560787141, 0.028727228866384187`, 0}, {
         0.05912947962697524, 0.03857544087943936, 0}, {
         0.05155216690333637, 0.047205763287659595`, 0}, {
         0.04275588522585117, 0.05441115950385401, 0}, {
         0.03300012667596751, 0.06002700758300466, 0}, {
         0.02256516511865847, 0.06393475833353622, 0}, {
         0.011744047257241026`, 0.06606426684690968, 0}, {
         0.0008343850482546405, 0.06639475733513339, 
          0}, {-0.009869821205233687, 0.06495441962928097, 
          0}, {-0.020086104634371563`, 0.06181867355918499, 
          0}, {-0.029550985037961677`, 0.05710717365871091, 
          0}, {-0.03802675692245824, 0.05097966023778773, 
          0}, {-0.04530743766544932, 0.043630792935625454`, 
          0}, {-0.05122372757248818, 0.03528412863568426, 
          0}, {-0.05564686372666021, 0.02618542643125195, 
          0}, {-0.05849128243243403, 0.016595477679453324`, 
          0}, {-0.05971603976225251, 0.006782668730896169, 
          0}, {-0.05932497522239745, -0.0029845124998782104`, 
          0}, {-0.05736563885345297, -0.012444817352424536`, 
          0}, {-0.0539270361815186, -0.02135122405571128, 
          0}, {-0.04913627739989629, -0.029477385285680308`, 
          0}, {-0.04315424612324793, -0.03662336742483056, 
          0}, {-0.03617042825173199, -0.042620536365539904`, 
          0}, {-0.028397062264739186`, -0.04733547142188959, 
          0}, {-0.020062788121314953`, -0.050672818480909695`, 
          0}, {-0.011405982513806517`, -0.052577025047968816`, 
          0}, {-0.002667973295345714, -0.053032932395779525`, 0}, {
         0.005913674567370422, -0.05206523267124844, 0}, {
         0.014111615066245722`, -0.049736830621000636`, 0}, {
         0.021714743869818733`, -0.04614617967576698, 0}, {
         0.028533628141075826`, -0.041423689660709924`, 0}, {
         0.034405203968315125`, -0.03572732763444019, 0}, {
         0.03919662556018582, -0.02923755367151273, 0}, {
         0.04280817683281282, -0.022151749281955756`, 0}, {
         0.045175184524019786`, -0.014678307232810025`, 0}, {
         0.04626890165373438, -0.007030557570851429, 0}, {
         0.04609636013779592, 0.0005792944386225785, 0}, {
         0.04469922078762593, 0.007946046877477497, 0}, {
         0.04215167695441104, 0.014877033640177489`, 0}, {
         0.03855749392192999, 0.02119716166047548, 0}, {
         0.03404628911151558, 0.0267533212468115, 0}, {
         0.028769177625955603`, 0.03141805879945824, 0}, {
         0.022893923128165874`, 0.03509242487776573, 0}, {
         0.016599745151402952`, 0.03770793631198178, 0}, {
         0.010071940430176654`, 0.03922761802570955, 0}, {
         0.0034964776227195946`, 0.03964611764389826, 
          0}, {-0.0029452780961421723`, 0.03898891300019, 
          0}, {-0.009081561485710984, 0.03731065854392349, 
          0}, {-0.014754787239762505`, 0.03469274064569332, 
          0}, {-0.019825591414222868`, 0.03124013324357456, 
          0}, {-0.02417623078786334, 0.027077663578897807`, 
          0}, {-0.027713257935786044`, 0.022345812461948913`, 
          0}, {-0.03036941303796643, 0.01719618422003539, 
          0}, {-0.03210469793176249, 0.011786787972568484`, 
          0}, {-0.03290662289941107, 0.00627727403862176, 
          0}, {-0.03278964140849224, 0.0008242671305414964, 
          0}, {-0.03179381176486251, -0.004423068330976872, 
          0}, {-0.0299827467050446, -0.009327105661518847, 
          0}, {-0.027440931721443813`, -0.013765364733963958`, 
          0}, {-0.024270509831248434`, -0.017633557568774178`, 0}}], {
       0.8, 0, 0.485}], 
      {Arrowheads[{{0.03, 1, 
          Graphics3DBox[{
            EdgeForm[], 
            ConeBox[{{-0.3, 0, 0}, {0.7, 0, 0}}, 0.2]}]}}, Appearance -> 
        "Projected"], Arrow3DBox[CompressedData["
1:eJxF1nk8lNsfB3AlobJlKeZKi0QpZbmJcuhGtpJGpdIPyZquXdeIa0+EZN9m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        "]]}, GeometricTransformation3DBox[
       {Arrowheads[{{0.03, 1, 
           Graphics3DBox[{
             EdgeForm[], 
             ConeBox[{{-0.3, 0, 0}, {0.7, 0, 0}}, 0.2]}]}}, Appearance -> 
         "Projected"], Arrow3DBox[CompressedData["
1:eJxF1nk8lNsfB3AlobJlKeZKi0QpZbmJcuhGtpJGpdIPyZquXdeIa0+EZN9m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         "]]}, {0.8, 0, 0}], GeometricTransformation3DBox[
       {Arrowheads[{{0.03, 1, 
           Graphics3DBox[{
             EdgeForm[], 
             ConeBox[{{-0.3, 0, 0}, {0.7, 0, 0}}, 0.2]}]}}, Appearance -> 
         "Projected"], 
        Arrow3DBox[{{0, 0, -0.6499999999999999}, {0, 0, -0.75}}]}, {
       0.4, 0, 0}]}},
    Boxed->False,
    ImageSize->{359.69130427024834`, 238.76198692387584`},
    ImageSizeRaw->Automatic,
    Lighting->"Neutral",
    Method->{"ShrinkWrap" -> True},
    ViewPoint->{2.0992248804563296`, 
     1.4998056591723725`, -2.0769780658417254`},
    ViewVertical->{0.17318540717975706`, 
     3.0511848622437143`, -0.1379928416739183}], ",", 
   RowBox[{"ImageResolution", "\[Rule]", "600"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.674550289927958*^9, 3.674550315854899*^9}, {
  3.674550829437904*^9, 3.674550830524784*^9}, {3.6748405890120783`*^9, 
  3.674840589540039*^9}, {3.674840758247801*^9, 3.674840759728985*^9}}],

Cell[BoxData["\<\"/Users/kmodin/Documents/Research/Elbargetni2/Klas/figures/\
cvt.png\"\>"], "Output",
 CellChangeTimes->{3.674550321900577*^9, 3.674550838107525*^9, 
  3.674840601678656*^9, 3.674840781306507*^9}]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Solving problem", "Section",
 CellChangeTimes->{{3.555364483603533*^9, 3.555364485932838*^9}}],

Cell[CellGroupData[{

Cell["Define Elbargetni problem", "Subsection",
 CellChangeTimes->{{3.555349946181642*^9, 3.5553499507944193`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"stiffness1", "=", "1"}], ";", 
  RowBox[{"stiffness2", "=", "1.0"}], ";"}]], "Input",
 CellChangeTimes->{{3.5553499599498777`*^9, 3.5553499716182203`*^9}, {
   3.555352858304727*^9, 3.555352858421679*^9}, {3.555352917510976*^9, 
   3.555352917617619*^9}, {3.5553539458377934`*^9, 3.555353970058262*^9}, 
   3.5553646024628067`*^9, {3.55536470301728*^9, 3.55536470650624*^9}, {
   3.555364756862626*^9, 3.555364759187972*^9}, {3.555364807063735*^9, 
   3.555364808914213*^9}, {3.555364897671764*^9, 3.5553649000231*^9}, {
   3.5553649379365892`*^9, 3.555364945022141*^9}, {3.555364997742366*^9, 
   3.555365002707654*^9}, {3.555365086403089*^9, 3.555365100104216*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"angle1init", "=", 
   RowBox[{"Pi", "/", "3"}]}], ";", 
  RowBox[{"angle2init", "=", "0"}], ";"}]], "Input",
 CellChangeTimes->{{3.555349995252605*^9, 3.555350044120102*^9}, {
  3.555350188612048*^9, 3.555350189619486*^9}, {3.555353028427408*^9, 
  3.5553530285528183`*^9}, {3.555353806562256*^9, 3.555353806663546*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"dz", "[", "t_", "]"}], ":=", " ", 
   RowBox[{
    RowBox[{"0.0", "l"}], " ", "+", 
    RowBox[{"0.1", " ", "l", " ", 
     RowBox[{"Sin", "[", "t", "]"}]}]}]}], ";", 
  RowBox[{
   RowBox[{"f", "[", "t_", "]"}], ":=", 
   RowBox[{
    RowBox[{"r1", "[", 
     RowBox[{"dz", "[", "t", "]"}], "]"}], "/", 
    RowBox[{"r2", "[", 
     RowBox[{"dz", "[", "t", "]"}], "]"}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.5553500483700113`*^9, 3.555350069103455*^9}, {
  3.555350136749752*^9, 3.555350138141276*^9}, {3.555350191827778*^9, 
  3.555350192971608*^9}, {3.555350922015074*^9, 3.5553509223723707`*^9}, {
  3.555351008077363*^9, 3.555351022107749*^9}, {3.555352227709968*^9, 
  3.555352231323372*^9}, {3.5553522699007053`*^9, 3.555352287481579*^9}, {
  3.555352865951847*^9, 3.5553528660629187`*^9}, {3.555353218838426*^9, 
  3.5553532189556313`*^9}, {3.555353513786372*^9, 3.55535351414606*^9}, {
  3.5553536175815763`*^9, 3.555353624974926*^9}, {3.555353721445586*^9, 
  3.5553537215556517`*^9}, {3.555353861305797*^9, 3.555353872222748*^9}, {
  3.5553539106558933`*^9, 3.555353912173443*^9}, {3.555353979228094*^9, 
  3.555353983426923*^9}, {3.555364613930504*^9, 3.555364617601912*^9}, {
  3.555365012318874*^9, 3.5553650124446793`*^9}, {3.555365145018765*^9, 
  3.555365228333552*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Plot", "[", 
  RowBox[{
   RowBox[{"f", "[", "t", "]"}], ",", 
   RowBox[{"{", 
    RowBox[{"t", ",", "0", ",", "10"}], "}"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.555351024535522*^9, 3.555351032668374*^9}, {
  3.555352026451502*^9, 3.555352119454377*^9}, {3.555352238860778*^9, 
  3.555352247729969*^9}, {3.555360981372283*^9, 3.555361031816133*^9}}],

Cell[BoxData[
 GraphicsBox[{{}, {}, 
   {Hue[0.67, 0.6, 0.6], LineBox[CompressedData["
1:eJwV2Hk8VF0YB3C7yDqDyjIzUtGCRJaU52hRioSiVETZt4gipGQJKaQsJSUi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     "]]}},
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->True,
  AxesOrigin->{0, 0.9},
  PlotRange->{{0, 10}, {0.818181922643981, 1.2222221174254373`}},
  PlotRangeClipping->True,
  PlotRangePadding->{
    Scaled[0.02], 
    Scaled[0.02]}]], "Output",
 CellChangeTimes->{
  3.555351033407208*^9, {3.5553520390731983`*^9, 3.5553520516912823`*^9}, 
   3.555352085995763*^9, 3.555352120139945*^9, {3.555352236240665*^9, 
   3.55535229000554*^9}, 3.555352873041361*^9, 3.5553529211823883`*^9, 
   3.555353032079734*^9, 3.5553532224490757`*^9, 3.555353517214162*^9, 
   3.55535363113733*^9, 3.555353732589958*^9, 3.555353810118799*^9, 
   3.55535387527875*^9, 3.555353915610902*^9, 3.555353948911487*^9, 
   3.555353986410269*^9, 3.55535776071523*^9, {3.555360988968446*^9, 
   3.555361032199175*^9}, 3.5553646212636127`*^9, 3.5553647098631077`*^9, 
   3.555364762798366*^9, 3.5553648117739353`*^9, 3.555364903309888*^9, 
   3.555364947948662*^9, {3.555365005040517*^9, 3.555365014747912*^9}, {
   3.5553650897248*^9, 3.555365102707753*^9}, {3.555365153219887*^9, 
   3.555365232139852*^9}, 3.5651693945971413`*^9, 3.565169791495513*^9, 
   3.5653024513922977`*^9, 3.565302866176951*^9, 3.5653032469459467`*^9, 
   3.565303831682167*^9, 3.565303944642117*^9, 3.5653039814509*^9, 
   3.565304284184293*^9, 3.565304863868328*^9, 3.565304914917384*^9, 
   3.565304990818162*^9, 3.565368123446364*^9, 3.565368447932474*^9, 
   3.5653719109253817`*^9, 3.565372155227182*^9, 3.565372424393284*^9, 
   3.5653725053827467`*^9, 3.565372666047265*^9, 3.56537281863335*^9, 
   3.565372921138279*^9, 3.565373019121469*^9, 3.565373252286016*^9}]
}, Open  ]],

Cell[BoxData[""], "Input",
 CellChangeTimes->{{3.5553500956594067`*^9, 3.5553500984044437`*^9}, {
  3.5553502200663157`*^9, 3.555350239386265*^9}, {3.555351010634651*^9, 
  3.555351019322701*^9}}],

Cell["These are very simplified forces", "Text",
 CellChangeTimes->{{3.555350400237658*^9, 3.555350407795868*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"V1", "[", "angle1_", "]"}], ":=", 
   RowBox[{"stiffness1", " ", 
    RowBox[{
     RowBox[{"angle1", "^", "2"}], "/", "2"}]}]}], ";", 
  RowBox[{
   RowBox[{"V2", "[", "angle2_", "]"}], ":=", 
   RowBox[{"stiffness2", " ", 
    RowBox[{
     RowBox[{"angle2", "^", "2"}], "/", "2"}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.55535027684867*^9, 3.555350308855537*^9}, {
  3.5553503440003653`*^9, 3.555350375840879*^9}, {3.555350898711626*^9, 
  3.555350900869759*^9}, {3.555350935156818*^9, 3.555350940556593*^9}}],

Cell[BoxData[
 RowBox[{"elbareq", ":=", 
  RowBox[{"{", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"angle1", "'"}], "[", "t", "]"}], "\[Equal]", 
     RowBox[{
      RowBox[{"p", "[", "t", "]"}], "/", 
      RowBox[{"Sqrt", "[", 
       RowBox[{"1", "+", 
        RowBox[{
         RowBox[{"f", "[", "t", "]"}], "^", "2"}]}], "]"}]}]}], ",", 
    RowBox[{
     RowBox[{
      RowBox[{"angle2", "'"}], "[", "t", "]"}], "\[Equal]", 
     RowBox[{
      RowBox[{"-", 
       RowBox[{"f", "[", "t", "]"}]}], " ", 
      RowBox[{
       RowBox[{"p", "[", "t", "]"}], "/", 
       RowBox[{"Sqrt", "[", 
        RowBox[{"1", "+", 
         RowBox[{
          RowBox[{"f", "[", "t", "]"}], "^", "2"}]}], "]"}]}]}]}], ",", 
    RowBox[{
     RowBox[{
      RowBox[{"p", "'"}], "[", "t", "]"}], "\[Equal]", 
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{"f", "[", "t", "]"}], "/", 
        RowBox[{"Sqrt", "[", 
         RowBox[{"1", "+", 
          RowBox[{
           RowBox[{"f", "[", "t", "]"}], "^", "2"}]}], "]"}]}], " ", 
       RowBox[{
        RowBox[{"V2", "'"}], "[", 
        RowBox[{"angle2", "[", "t", "]"}], "]"}]}], "-", 
      RowBox[{
       RowBox[{"1", "/", 
        RowBox[{"Sqrt", "[", 
         RowBox[{"1", "+", 
          RowBox[{
           RowBox[{"f", "[", "t", "]"}], "^", "2"}]}], "]"}]}], " ", 
       RowBox[{
        RowBox[{"V1", "'"}], "[", 
        RowBox[{"angle1", "[", "t", "]"}], "]"}]}]}]}], ",", 
    RowBox[{
     RowBox[{"angle1", "[", "0", "]"}], "\[Equal]", "angle1init"}], ",", 
    RowBox[{
     RowBox[{"angle2", "[", "0", "]"}], "\[Equal]", "angle2init"}], ",", 
    RowBox[{
     RowBox[{"p", "[", "0", "]"}], "\[Equal]", "0"}]}], "}"}]}]], "Input",
 CellChangeTimes->{{3.555350248901716*^9, 3.555350255361176*^9}, {
  3.55535042218779*^9, 3.555350443293261*^9}, {3.555350518858972*^9, 
  3.555350621264758*^9}, {3.555350663239522*^9, 3.555350722623683*^9}, {
  3.55535095337164*^9, 3.555350958749979*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"tend", "=", "120"}], ";", 
  RowBox[{"sol", "=", 
   RowBox[{"NDSolve", "[", 
    RowBox[{"elbareq", ",", 
     RowBox[{"{", 
      RowBox[{"angle1", ",", "angle2", ",", "p"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"t", ",", "tend"}], "}"}]}], "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.5553507263833647`*^9, 3.5553508169044037`*^9}, {
  3.555352328049748*^9, 3.555352337585793*^9}, {3.5553524298917103`*^9, 
  3.5553524347565393`*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Plot", "[", 
  RowBox[{
   RowBox[{"Evaluate", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"angle1", "[", "t", "]"}], ",", 
       RowBox[{"angle2", "[", "t", "]"}]}], "}"}], "/.", "sol"}], "]"}], ",", 
   
   RowBox[{"{", 
    RowBox[{"t", ",", "0", ",", "tend"}], "}"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.5553508400409184`*^9, 3.555350875814478*^9}, {
  3.555350987678645*^9, 3.555350996458973*^9}, {3.5553523312945004`*^9, 
  3.5553523425222187`*^9}, {3.555352416454385*^9, 3.555352438620653*^9}, {
  3.555352837336697*^9, 3.555352838111619*^9}}],

Cell[BoxData[
 GraphicsBox[{{}, {}, 
   {Hue[0.67, 0.6, 0.6], LineBox[CompressedData["
1:eJwUWnc8lf8Xl8qIJDuyZ/benGNdMzQoTQ2hJIoGhewimkgZyayoVEbkkZUV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     "]]}, 
   {Hue[0.9060679774997897, 0.6, 0.6], LineBox[CompressedData["
1:eJwUV3k8ld8TLilUtlSkCMm+7/sMrl202UrCN5Qke6FsFYpQSaIkZKlkiSLL
K1u2ZN+zc7lcJEobv/v76/3MZ86ZeeadOec5D7/j5eNOdJs2bbJi3LTp/98f
w421glG1Wpuy46w67ZM1u1K4/LX70uBfO3vQOEkZcM8XR66+QjgQwRYSamQF
ewfZmdhI5eBc5s+fruQKfkdf9m7pqwbvoOtZ3OZXwOFt88uNu5+gRd7zjZFS
GJjupV7/o9sC5mWXP5aq3IEnGhHZf661gSf5ZGVUzz1gX+C8/6u3A6z5+Mdj
DR9B+LPswJ9y3aBn9VdwweMp/D2q6rR6txeGbRyqfgilgRddk9n3mX7Y+Yv7
ArHwAmbenlL5pjsEnuzzB7JYXoKd0xz/YsowZLBnbLa79QZcd1Te+nFtFMTE
n1x9l10AI+Vml1d6xyHY0Lb+1rd3kLSH85z31km4aBRCCeoohZPuI9bLclMQ
+J/779CBcmg66KGzdJcMPHE/WnJyP8K7sHt75nXn4SpvWdqv9QbwGLTZftGT
CqzxXX69v5tAXEFgYzZlARjanVfYt36GNi+ble/XluDIpYiB2tQ20BekfP3W
uwwnB24wf+HvhoyjZtYF7t+h2O+tztcjPbD5emGHx9YVEORUC6i63gvl3QGf
FuVWIeZe/E5Fcj/IRuwooN79CaqBQ2tfO4fhAEXi5qzuXyhR/NT9yWISAvbe
W88e+As601u9CxcmoVdn9ep5z39w545j/eCtKbifXHGJnLIOt3RqZXe9mYab
Qlmvlq9twpnKx9qXRmegUKP//PGGTagS/2g43WkWxo7vECrk2IzPVe6kRpNn
QSv4cqrny814fk/o/eZRCvzqVX641EuHvaEVs18y5qFEjtE+S3QL/qQ/8L2e
gwp+d/vE7AK3YJhVQ+qd61RQmMle3f15C1rFO339OUaFZR3/qmZeejzH9nzX
Ei5A/lOjqDAPerzsqOR5KmkB3Nf2WapW0+OjErYo3oUFoOR+mMt02op057Vi
7W4uQjZj1Lsz77dijJHGpor6RXD+73TobqZt6LHFL/7x5iUQrBQ3bT61DTna
eX8MHliCCa6/e8Neb8P2X2nbBBWXIM27ZUxlfRvK/e0/42G8BPatT14vmjPg
a9Opg1W2S8AreulK5nMG1Lcgv9/jtgRDNzR1znxnwAt27+t9ri5B0jAz8249
Rsz9afxjNHQJrFWHe5sSGDG1vP/t2cgl2Bv/Ji10hhFPi27eWItagu6FoEsq
akxoRWHeURy9BPFG5iqLUUzI0njU88mdJTiecXBL5lcmzKH/Z/vh1hKwbSx+
tpXejqHcmX+4g5ag1aYqkSN0O16lnAtp8l6C6KK4/5o6tiNdcqhNj/MSGLM6
SIUK7sApF7fBI1ZLwOgq+0vZbwc+ZeW5gXpL8Kl2c+3Cpx2o5VSzo1JmCcIP
dsS82LcTj6hSh3r3LQEpIM3G9uJOrDrygTl10xJUSesuNrIw440rj8yZYhch
6A7HhxB7Zrwzszk61nwRNKYmbioXMqNLc9fhnTsXoTTpJvcLCxbcaeYnFeW/
AFdXT06dzmJB2e+1/WNiC6B09HD+rl8syPpb6293HxUKt9brhTxhxTod08ck
cSp42iewKS+w4p05l/i9bfOQeOYt9cdBNvxbo6el6DUPliU3SnI92fAYEf2H
KW8OOi4Jmu3fw46FheztVFYKyCZHv/2hyY7Hzjwy35QxC3ENK1wdzuwIqVnU
j0qzYHaobiKyhB3LmAJsNtvMQFOfk/+P07vQTemGpsjDaajRzcpoT+PAzsFE
V4JtAmRi8mZ/NnAgxTrft/HlOKT0vZfiXeRA9qyHe+f0xuHqpYYSV/XdKNb2
35ZvwWMg9Wi2ZUvXbqxMNtU/um0Unox9Yxf7TfObko42WI8Ak8Rvy6N8e3Ao
zrnlZ/YwTFZtH3vitgc7t12bMLH8CkkU8VXFrXuRZ+TzQiRlABgVFdRsxfdi
wmiJbIXtAPgGawSHHduLOlejjj/o6oeju48wfXm6F43Xjb0Guvugws7CbLVm
L7I+v1H07GwfiOWcebCfshfJgVN73y72wlYtd57zSpyYknLQ1fZQL3hF+jnG
2HKi32L3OZVPPTDaEZRVFMaJ1BLbXcuePXCEJ2J+IJsTl4uT3LIO9cAHl1jZ
zV848YVSJMl7qBtECh/5Ca9yorq28WmPJ93w8O+zsiP7uTDvvI1RyX/dQGeQ
vclHmwt3Nj4Nt6Pd6x738vWSXLjw0Otrd3wYu2F4sORO1V0u/OZe1LhjugtM
hD5+mX7Lhfd4Bb/JNXdBiUfjbuYBLrSPzNu//L4LhMrabeQ37cOpK2ZeR193
wYOtAyk2QvuQPzp/+WR2F2w6Oj4RbLoPR02lMjbT/O5JFJFMr314ffLI3HHa
/sHJ5UstiftQlenlMKmpCwyl/xQuV+7DAaXYwY7JLnjnv2WNa2ofvirlsvq2
rRsO1e7QhB3cuOtt9bc4mW6IY9kd5iTLjb+qH2mnOXTDuvWBT1FW3MjXGeXD
kdQNF9MFdxZep9l3mOea+7uhjypxrC+dG7s069gK+XpAX0UxYb2RG2dDpThf
uvdAUZjmoOASNy7U1r29X9MD/J/1+Ez27kc6LrsPRgd74a+D5ctHjvvxVSej
521KL1x4bbdYEbkfr5kO1VXY9EHPD2eFyTf7saIvrp7rSx8URF2plPmzH1vZ
9xwNbO4H3p7gLVb8B1D24K7j3McHIJov0vC6wQEcFIvewjw8AM7FiR2NDw4g
GymSjn7rEBwYKZ12lODBJ2pPzx2NHIZN3z0TG4/x4IZ89vAZ6RGY3CZmLHOF
ByXMM+se9Y9ArlRS7r+PPJi75dhu7eRR0AoK8Em04sXazNHDxlvH4SyPOl1r
2EH8xdA+UE/jI5Ls97cK2Qfx03F2X32TKRDRe+WU/Pkg/mW2EJbImoKr7+6e
U9jJh8euVD3IsJ0GHP73abMVH4pb/7fQ/oEMcjP9fMUX+LDMuVqYnnUGBJeL
/c9f48NXFAaVTIcZYNzmLv7lOR+ax17b2r55Ftolh2OezPPhF/pdUeziFKhV
/kA23+BDW8WYV2weFHinnYBbdvEj7xcNiYZCCiRZmC1fUObHE6qTzAdk5yD6
rJgJjzE/wrcm/kducxB0YVtGmy0/Oh7zDI96MQeO1ystlMP40XtzoV4B6zyc
jEh6Q4nnR+a/fTXNOA/69/wYUrL4MThTx1Hx8jyoJB+3P/aBH0+na9aTk+ZB
7IVUKf1nfvw4ef7hUM08HMjbvqtkhB/V+/1nmCnzwFI67XpxmR+T+d4L+zNT
YVNNdQ3vVgHcrxSryCNF48+WlAMdnAKYOi3yY82ECpM9Ab63xARQJMT28Q4X
KvSMWraqaNL8JWRVq2AqNFDkhOfNBZDedv3xSDwVPqywhDxzFMDsjqiQ7Cwq
vF6n9B33FcBWjo2x4vdUSGH8JLstUgClEuIOsNRRIW5X+p3SJAFUmNIzKP1C
hRsHgifccgXQ4KFJGNFL43uh0xp8VQJYTT63TfQrFc7LKD/s7BDA+ZK3sxsj
VDilxrEQPiWASlSdOfNRKpiSFvXV1gRwMk2+T3CYClpmzc+o2w+h+Iz27Tv9
VJCxzlpL5TmEivUDEjEdVBBwvHHspMwhVNO2vKDVSIXdbmdfMugewvrRpR85
FVQQY0ivP2p1CB3zF74kvaECpk2PP754CGcHQ4mtT6lgqSm2MR58CFW/fVDc
dJsKbn2X9kvEH8LbyRrFz7yoEOZdoOybfQidTs70/rKhQiLL6onK8kMooBSg
exioUEu6Fn106hBmFNv9M91ChYERIvvxr0PYohi8fGV8HpYCttSNMwuiYcMg
dwdB62fBnX8+SoJYrl1/y8d3Hnx4Hrs/jhBE1bKot5xf5uBOydCd8WRB/I37
bzqkzUHqCb4s8XxBDGhUrUz2mYOW21kjFX2CePKztQPunQPBH8VHx0UPo4Iu
eXvPUQp0tnbIibfQ7C0Z8bffzcDMhb3mPqOHkfNhWJ3DjRlYpz91sWLlMDYN
LU+EHp0BMfWxdHMeIXTqigufmCNDWNbibh93IVyb/pbFIkqGRB152YowITyc
f6SN5fc0vPnqd2TbIyGMPZHaP9Q8DQMc67cSCSHkXPz9m8drGuRCdv4sZxNG
++9hMvlNU2C4/yjHtsPCeNtYaHNa+hTYvXsgba4qjM9GuqWbrk/BnXnu82MO
wjiSMHt1RnEKUiPsbor5CSM5SWLwG8cUvBNIS/W+I4yvW9U8bb5Pwri1aP/W
t7R4DQnHzr2bhLXvbqtmn4TxV8U/o71Jk8ASm8+eOCiMySyhs6TgSRAUW5Ec
WxRG0Vs9dD+cJkGtTtlYjF4ExRwyvaTMJuGofaCzN5cIKqUmsX1XngTnP5Vh
5RIi6NLXeNHw0CRcS6B7tlVbBIc+59jIsk3CfVn9MjMLEfT1o9uevz4B0oM2
BprnRfDlX8maxsUJaLl5qVM8UAR799qLGY5PwAWp0LPcMSK46d1lLvGeCdjW
Fz/H+FwEB2T1d3o1T0B6aPaVn29FkGu85eaB6glA8fIt0/UieERQ8LnohwkY
7voS29Uvgix6w98S3k5AYNDE/pp5EXw/NvPM4c0EcIn8zCrYEMF7t2W7wl9O
wLv27Qqpu0Rxd4fXf1uyJ+BEIG9VzGFRFLUeSurInIAlQTnT6yqimPtm3WKR
Zt9t1eu7aCKK0jUuHidp68Wu2pw7ZSeKFbVzrn9p8T7xX1oy9BTFKP+Tl0dp
+c41h1xTvimK0cMazr9oeDb7xjMKPRJFocAJXqThTeHNjt/9UhSV7B5def1x
AtQbyvi2VIji8ZHwZsWmCejz/PL62xdR9N2S49rZOQG++ydURsdF0f4i6Vvg
8ATsqvtR27pKw9/8xv4wZQKOcPF+fbVfDM09WN2O008C5aPshSQpMRwMaPOp
2jUJkRf1ViO1xXBl6VEOvcAkVFe6MTu7iKHsrrshYzqToORUpsn3Vgw3DWsd
S46ehE6WL40s9WJI5zSr55Y6CR4l4xb/+sTwPrNRY0HRJLzcsd19YF0M2x+m
3nMZnoSDhdYp8cbieCZATW0/bT7LT7uJ3TgjjpXbwxSlaHx1amvIO08PcXQ4
ZXXnmMMUxFtntZoliGP8qGfX47tTwLixus44Lo6Ju7jMVyen4EU2U9TPFXFM
mYiOOPJ7CnSO83BOM0gg0fz1yFnWabj2giRdIymBl5lS+KJUpmHJ5MHZ6/4S
2KxwuYEnfBrurmbOXYyWwJEmcc5TidMg9uzDlVPPJPDUEyUnjpfTcG55LFa5
TgJXmK/bz9DO5+Ynq/uF+iTwTJr92T+D05Cix5S9e04Cn3DlOfnPTUN/okzV
NzZJrDmd0/+KkQxJna9Y/Q5L4kqrVa4/JxlOsQif/a0qienh3tYxh8mw3yjt
TZCZJB7p3DI5I0em6R+edbr/JLGqmPtmJJDhaWXikYgrkjSafiHjbkIGu18c
T3dES2LoLyIh2ZIMo+7bNXYXS+JB8Sy/LlcyPM+5FZXYKIlOZW8vTnmTwXFy
0+CBYUmM0rD4aHSNDIcOXhN7viyJvlOjP7feJMOkzU//wwxS2L/GkMQbRYYX
8V6NOful8O/9CMPH98jg/IXKJSUjhYyauo3XHpFBePuF84UkKawKll388oQM
M6TJ90o2UugsVXT38XMy5ASfZSi7JIXEvM/a6AsyuH4YsIQwKTTo53j4JocM
4qsWmTUJUvjgy82Z7blkmJduXzV4JYWKr8qurOeRIdfVVK+FkEJ/tYNL9wrJ
4P7iU/zRLinceMVe2FpEBulRncmuGSm0UmrTqXxHhiXuSnmbf1LorfdPyLWE
DAUWqje+skuj/OH6ucFSMnjFFXU4CEmjdfaCA08ZGeSbpQWm1aRx0lThjEo5
GVa2vvJ0NZfG6b+U10oVZChGoY8L/0mjhaQVv0AlGfwCn7N5X5XGepNnUfQE
GdaWHuUFPpfGT9FGul1VZCgV59jYKJbGiCvsXl0fyRDgHGN2s4m2XkbP7ls1
GdSfM6UwjkjjFqOYVvlaMvwdvEmN/i6NjbJ2uhl1tH7uCElhpJfB6FZGTZNP
ZCCyNeuNWWQweSpMTraRDHz6f6jRXDJ4edRp8kwzGUImSvZ8EZBBvqQtvn2f
af0P8dNkl5TBE0daN2e3kUGbV8HphLIMaty+k9nZSYa0sm/RD7Vl8A1X86xD
LxnobPKKek1kkCv7q5n1IG0+frgN7bOUQc9D/lA+QoaaB2L0tvYy+ETW4vCD
STIIys6Ip7jK4GhO9Z7xWTLcbH1xYtRHBjfnXBh/vUibn4v/BQoEy+BM5ivW
n6tk0GPiTz93WwYD91P4a/+SITNzuCnzgQwy7Q+7xkk/A9tIT5ZnnsogMDOZ
f98xA85jNtzi2TKYd/sJv83uGfgUxKlzqVAGFY6/CTDmmYHI0vv3vtXLoMvV
kjtdMjT+tTxaKt9Ow/fte+ol9RkwWmEe8x2UQdfHcfUP9Gdgu/Rtmd+LMiiz
dZnpht0MRGUEf6HbJ4tRP8U+v4+fAWOFC7v2HJLFtiHtvZhOe8/WHrcQlpTF
15ZCyxqFM3Bz4vCgibYsOsX86w1rn4FrAi3T8RdkkS3y0KWXu2fBPZVrXeiD
LFqy775tnzULEjJ02qq1svgqcXpG/cMsUIi5GyatsrjFRV1i9+dZcBmpZPIY
l0WLnuLLMcuzYM/rtKd0uxyKvyGVOqhTgPeNmXXzbjkcKJd+NmRKgSFNleSv
vHI4QrA7fz9DAeszO/jp5OXwhYvY5sogCuylrvy3W1MO3Vr7D1vGUKDr2nCm
kIEcJtSlrB9/SoFjTwokTE7LoQDDdV/tUgqwSSRfPuMkh1tbxmFvPQVay24W
Xr5Mixe+TWRvBwWiTdxXQ/3l0Iq3+7ncVwoYD1qpxN+Qw/7dS+pnyBRgvKgd
mHlXDr+J8UdELFGg/rdYZckjOTRV/ceWvkaBm3d2b25+LocenhM5zzcooMO9
rvv1lRxC+tMQ361zsOklOXyxWA5bnvz4xLZ9DipV2xs3V8nhU9P8GifmObjW
+GHn7iY5PCwQ7+DCOgfqNhnmQl1yeP+hPZWRbQ5+z9y9rzIsh3e8ylo0af6S
q1e6jWfkkL/5q+rvnXPgx+jAdWZZDhfSBHvlmOZAIdH49OW/cvjWjzlyaMsc
LAsrpIRuk8cTQZwnqX8pkP+eZ+wBmzxKz4nFn16hgLsBg2AmtzxqaEqJ8lIo
INm75FwiKI/bAjyNJYcpMO88kNMkJY/v6uXOh7ZR4OWPmvkhFXm8E+o3zPGR
AufDc6UXdeRRmE3QeSSPAkJ7H3ltPiKPhltDpoefUGDyRUgxh5U8esdtesES
SYE0Rde1ww7ySC3i4nPzpIB93Ql1lYu0fCsTu1atafNgoRlk7CuPzKlOm3O0
aPMwKfTRNpiGr1jSKVKApp982Ogv35ZH9csKdPH0FOCMn7j94Kk8VpzZxKpZ
Mwtc4sU31zLl8XO3P8uxtFngrg4PPpMvj7xJwiZDwbPAuyTqK1wjj/4fqnS9
lGbhsKmHfdmMPBL/zYdcuj8DQhPap/mW5XELvawci/MMiARwWN76I49nXT+c
cFOZAYnsdybmLAqoSnpE/7Cfdp/S/1OakFfAZ9WQJ8RKBoXkVllDTQX8rHJg
AQamQUkuVSJXXwH5+h6a3cuYBjV7XYErNgqI5u8/CClPg3b5beYdwQrotjAW
o2c5BeY+eyflmhRwSbRiWSx2Ao7umBl+1KmAzaNXL4dZTcDxtNL+v0MKOGd1
JekS3wRYttl+qV9UwJbkK7G2ReNwRiL9w6k9ikgtzhIXJI+BXY1PMcGriHoz
Mn6p78bA/pR+vqCIIiqXel1yjhiDc5GzLxbUFJGnbCHskOQYOB8sSz1BUsSd
Hc0PSXRjcP5ddHLJEUX8y7i5Z3P/KFyclL4XZq+Io6zLislRo+AWuDmafIHm
z/H0feIyCu67OsNNvWn7H10bC9MbBY+cjNCCa4pYpdVHZ3d4FLzQ79recEW8
3HJaR5NhFHx6Da4ExipiW0kWu33PCPi57/MaTVRELxOe2dtpI3B165ybXpoi
nqe/bs/mPQL+T8pdXr5SRKP5xaHthiMQIB/jyFqsiOk7ntXE8Y/AtaazZ3wq
FXFAkfhcsjEMQQ6y1v2fFFH7qeXj+PFhCFmjO6HVroicruqX5JuGISy260j6
gCL+sZe9m/FuGG4KZRoyTiqi9+Ns9p9ZwxBecUX3ElURLd4usCulDEPESSOt
jh+0/BfZ488/HgbuolZuus1KqNjHX9pJs99wnPwpu0MJ27OHl/lTh0HHu7/T
YY8Siln5/rJ6PQw9HXb59w4qIZOGjKdP5TC4yk1GfxRVwhcdTv6+PcPw796F
C9/klfBQltwBm5VhiPu2oMevpYR//x333Mc1AoLHfASOGSphH4/Z+kvtESjJ
/7UeclwJf3x2+7rZcwRM2YIH822VsNLHjG1X5giMXqYvGXVWwopjB9qaR0fA
+8vteDZPJWT0NVC+yzYK26RZPTFQCctZ0NdHfhSSYuKPeNxSQskKGQZ2m1Go
PvJsW9tjJbTNLklRej0KlrmCExvpStixzJGfTpsHys6XhPQbJYyIzP99l2kM
2FuKrsZWK2Fr1N/PiR60eTNuopjNKWGcfXHQXZtxWMkx/xS0qoT1Qoqd3xLH
IYKpO/3NhhISM62f1AfG4U3DiC3LbmU8HcYnLeI4Af/0V1s/ayhjcTi1rvPm
JMRlBrz6p6+MX69OfB9so+mxbZsiJY8pI1PVuSdMvFNgWrdd+66TMmY/Os3m
VjYFSbp8b01jlHFMoWq/2cY0qKDJo+YRZcwN7kyVuT8LLc/avP/MKuPGWJ+/
3gSNnzYsjoqvKOMNza64LHkKRFTaM0UxqmDh05m1L+0U6NHwCzSWVcG9FH9b
5k3z4Prkj1WAugruXzs2MWMwD//+hCi81FNBd7XZnVtj5kGwLIrKdEoF344q
mvjtpkIJN3uT6jkVFHR3mQg/SQXTgITMC+4qmDnpeMT8PhW8VZ+fbQxTwfBr
NbeDty2AcSrLikm0Cg4viynwqy6AAMO1yNaHKvjPSfPK8QsL8OvS7IFjz1Qw
4+l6/FrCArR1WRZ0ZqvgpU6duF8fFyBbvVbPslAF0z8Ph6lTFiA4TXagr0wF
tSOON2awLoIl0zP303Uq6D1499cBuUWQ8ti5ZbhVBe8Wa2+KPrYIW3v9H9n3
qeCca8Fc/6VFGj+TxSfGVPB1erDOUvgiFGWcrHKaU8Gc5/s8S58sQtSO6pMz
Kyp4NubT4sG8RXD0kp51XVfBc6o891grF0Gt/8l1KoMqrrk2j/o2LgI7bt/l
wa6K9ztKwrF9EWYyr2Quc6sie2kWl133IhDMU2q+gqroZxpRRtDsBJ/jX35K
qmLB+346q45FcB8k/gtQVkX7/VE/9zQvgp6O5NpfVMVLxyYTvhGLcCAnKTrY
WBVT5P4wjOYvwgorIz/dSVUUOXLmce/TRWj28y2+eUYV3XM0SO20etK+jhsx
uKii/9k6/YaLi+BPOjp820MV1xvkv783XYSjryq8dgao4sl4R9unoosgskuc
IfaGKm5LUjfxp1uEjauJyex3VZF6Gv6Z9i5Az8hWmfgEVbySuX0zd/YCvNH3
rt2bqoqHynlypnwWwHa3GXX/W1XsnpLdl0i3APKBZaEp5ao4tHKgN7aGCtvH
Rfby16uilMDp5NchVCjN2wJC/ar4zrCIiF2ch7i9np3Z46r45kXsVb/n83D+
+rCL+LwqGvmeOl5vPg97TUrjZDZUkbfwr8vP53NALRA6/JZRDWU0VLMY9eeg
liu+VHGXGp5+uKEwOU0B72n3cbXDasgnQSFdPEiBtlBBBT0TNYzX+CtgeHkG
smbuNXw6qYZK/GNygv/IEGS+YWtsp4Y2jSWzg5FkkOQZuGXuqYa86+onQpKm
4U5JbK/NIzV8cvms4dlXk0Ba/B3gPqGG14M570jS7hN/w3ixj/NqyHpgMsdZ
ehTePJcc4PihhmP6wdNVziPAddJetZRRHSdYVtSfX/sK8yV1P7dIqaO5Otth
h6Z+4N91NstSWR399l6dXZ3uA8uLa5Y5qI6/XJOFxhn6oIpH/J3ZCXV84c87
tsu6Bx6Exfk8vqqOWjdiPHPVOqFhUFRwPlQdBR7u5h8K64C/CjWdWlHqGHuo
LOlzezs4k1flJp+q40xTre+WW22QjLHjSlnqaN0XsxHe+QXaHovcv52vjo36
Rgb+r1tBzfT0N6kadayyimF1jWmByy9WUkNb1NE9wiJcJLEZMtbvHu3qVsem
DeuXw4VN0G8lvEl4RB0PuA4wjA83AktBVZ7/jDp66Ka2BBxoBN3tp862fFPH
g+4d9FMXG+Dqf99ZDv5Rx5Ij/Ka2nz9Bbnl0pSe9Bt7aev/qPu1PML5HyL2W
WQMP7X30WfdTPXBeJng4OTXQxsGu4M/ZejBtsP58gU8Df8l5hTrsqIdQ/uVr
5aIa2OiqXBjTWAfvAqIkWOU1MEgx1jUqqQ7mOgWHHDQ0UJilWPhMUB3wSVZG
FelpoOPOp6uMvnVgEW6lzmCugRf+ieyMpPnvjCxRbKw1UP/KUnc9bT+hcifp
tYMG5il4cBfQ4q/cO2S84aqBpgKlVTK0/KJz5b+O+WjgsfXH3Xw0fHYky5yM
6xqIeaO2FnX18ODpovXPcA38Lu1vnqb5CRp+RDIax2lg8eZ7rL2fPsE/c4GS
J481UEiOg1z0XwPI5ZS5LKZpYOZZbe/fbI3gQmfBqfNaAyXNVPicvzTCk9ML
9fHFGli0Opb5JqUJ2osi/MiVGmjeZFkSEtQM21j4hdQaNLDiGadtpHsLqLt8
6I5u18Am/pg3Hu6fwaPqxK2RAQ2UM/joM3i9FQa8widvUjXwcsUatetcG7C2
HIzv/aGBp97orTynawfS4VJdsU2amPfutKVjVju86Z1L+7JLE5mPSqwP0ndC
qMYxB24VTZRVvLVAYuoBQ7uUZWUdTdxHVXjATekBlpC5GxammuhY5zL6ta0X
ntTcyoyz18QHD67yfX3TDyXGH+a23dZEQUaTI8rpX2HJ+pDf935NZBlYYf7G
MgHvAzwY2Cc18eyJJKHhxxMQ9KQiUWpBE+XOGdpMCE7CzlGrsgt0WmhBRP7w
UJsCYZfoTaNiWqhtbpTHb0eGhcj+e/8UtJDxeErJaZoeLnopdGg/aGHkNoaB
/RdmQGehSs/yhBb63fMdsr80C3a+q3daArVw5tfflVOn5+DwI50DlFta2Mqp
wSbYNkc7v7G5DHFa+PBZoUiv9jwE/BVt08nQwrHV7I/S+6k0/X7Fwf6NFird
iGbxCKMCI9YuXy/RwtCeurdfpqjw8IbdntIWLVRP3ucmmkq7P1+8yuzp0UKB
s7yJ1T9o/PhpTXllVAuvCXOLlhouwuyMXiP7nBae8tFMGXm4CPnbH5ySXtXC
I67XFJiGF+GKxOic6YYWMvRzx99kWwItM8nrrkyAF9Rb+m2kl2CrRwBLJAcg
3VuWsx4mS9By79OzFzyAegwl14vOLcGDt7tla4QBAzQSYncFLsGpbofqUVlA
uVH9zisxS8D/882JdXXAy89dFjpTlmCG6+/kfn3AkJfKs3tfL0GempGf6lFA
G9tvnTLvlsDPNoHB6hTglzu5DhwVS6ARNJHocw7wVKPC/cKqJdiSKiN23x3Q
etIvhu7jEjR9vF6WdxWQYZnea422Pm6iyfRzGOCfY0JS0e+XwGor1zAlGlC3
O1ztXe4S8Ao7XWZ8BHgp4vH7y6lLMGVYuEnoOa2e6h3fi2KX4LXrxj3dV4Bb
K+ylbtDq8Y42PeRQDGgeX8LR998SqL15XBREAG5xXggvMlwCUm/rv4UGwL9V
IYSOxBKYbaI3ONsBGHqFnPpl5xJYi6rGfRkENE4/2FHZtQj/HXfvhynAln8N
dUu3afwdmC6QvwDYva1rSFt1Ea5m9F3kWwNsUu7a/HF8AfQD+YNDtiL6GUfY
PxVcgGbW8nSV7Yi2P28+F6qgwtEMy4YlFsTEYE5PtaNUOP05it2BC/HEYNda
oPM8eBz8ka4tjsgkeitewYoCq2/jGn5JI/K1nfXu/TQLAYbi1AKaHPOmpLkq
KczCLU97JQEtxGdqVI7ZTTOQVNPUQHcM8WT4gt2vy1NQ6/KMWuOHWPrwnGpF
wQgY/VXddS0QcXvE/bouGIbWuC4lhRDEnVzKSps+D0F/KVNIxm0avki5uarp
fljY4bPr1hNE7mGlMxrCXeCdyqKs+RxxF3uGtVZFB6wp5JxefYHYcOd4ap5l
O2yxG85wykPcPcCxZ6vEZ+DKN1TWr0Z0UTcsycqphqekidPr9Yg3ZTn5nohW
gUD/9ZB3zYhps7MKvzzKQJLubaNQN6LAnR+BNsyFUJhwZGG4n1aPWIRjGe8r
UBGf2fVoGLEmqVf5qFsa6JzksWWYQczvuOjux3IZPs28DyHmEU3f/ddz2SiC
ML1+/MWVb4iOgQ4no0KSCKvMiAXyb8SmI4bpN9hfEUNqAhypG4j/5d08KFaS
Tzh+KVe2ptfGc9eD3KRL3hJua99CGpi1UarmdieLUCmh5um8d3qXNg4cufRo
b20ZwUgZeLWFSxsvdPxWOy1USfQ4mmvz82gjbqUm/T1cRbwYrOnREtDG85Jr
D8S5PxI+J1XcbIW18fU9q3K/xY+EzufXmwMktLGzijEp6UU1wabP/+iRrDaa
HEnrd9GoIYYrH0oUK2mjjXHvSOvbGuK18vbqDnVtXH20Y6B6Ry0RkB9ktYTa
KBn6VEuVVEsYin6fZ9bXRjuO862kM7XE3jSXMHETbZT5dv3WTqtaYpJ7iNPo
qDbmRx6sfy9bSxQ+OJrrbKGN7/887vKh1hAhO+t0bp7SxtrqQ6/v3akhzG+p
9j0/q41iTT+snZhqCN713EvEOW1M8zjOYOBaTcz7CWz5ekEbnexCbyfnfiQ+
LCYk/nbXxkQVum1jnVVE5PkdUlw+2jjIoVwsU0YQlmPBNYr+2uhr8WF7REIF
IXhqxfpEkDa+Oh1MWlArI6pMvt6IidRGf6mQQubJYiKm9ti+13e10f398z+2
c4WErWb9m8b72mi4+yw9X1ge8Usqr5/+qTaaS1/8aVL2nGjIOnRZII1WrybU
n02JJxL4EukxSxs9Cga2+zv6EHK7QqUDC7SxLc5cOXs0GTZFrdYmvtPGleWB
35rpmdC6xfXUuzJtHFZ+9JTnWR5cXD1+61udNsZ17PNOly2FjD7BQZcBWrx8
IxfJ3HrY+6wh/OQWHewPe11DOPbAJKfmAS9GHfxyZiGlur0XCuMKCmKZdfD6
Xe+/7Dr9YB6WNNTEqYNlccVc4YJDEOnkJqctoYMMsO7E+W0UfomzDUta0PxH
GnQdnabhx1PuUPlTOrjcPC35nZ5M0wOHBVXP6uDdTlV/ruc0vvuu6kq6oIMa
GYn0gq0zMOdEYjZ210H69vJ70XazMNNrlm/urYN/uys37lJmYbzsvx+nruvg
vI0Bh8sKBUYk3R/bh+kglX8luc5zDoaeXdVwjtBBPW7DkabZOehnvzFyMVoH
g4bPuGrazkPPjbthnvd00N36mfhkwzx0rj46fCVBBzvOz6iES1OhzSWt4Vqy
Dga70ltQY6nQZPKeJfKFDl5G9UtqmgvwqeJjwd2XOnim3yi59PYC1Eq3nHyQ
R4v/enuJwpcF+Pi852dikQ7efmZ7M4h5ESo5xpJSSnUw4d3G3AXSIpTdmtPM
qNRB1bi9K5+9F6Hk5+poTo0Obq7vbriVvAjFFzbdzGvQwVs3rWrdyhahcHC7
cPFnHbzB8vz92c5FyDuyp+lDhw7G9t09rTOxCK+Jg5eqenUwu+u462/KIuTI
irHVD+lg4IxY5SWanZmu8LZ5TAfX+i6IRIwtQvoesGyf1sFNby4uKbctQmqE
0a+eOR0sb/Bt9ny3CE9/nXgytKSDEru5m4XjFyHpoh2Mr+qgS6zwY4sLi/Do
6/lx8m8d5LVLUPytuAjx5t63qBs6KHA7sXD37wW49/G6yHd6XdxMuHPmFC9A
jHxk8xqTLhrYrbfWnF+AqBf33ddZdPF4210OL44FiOR8yk6/WxdDbZRFqoup
EPanwIqVVxcHNthscsbmIfhS+e/dh3QxM7ZV/erFebg2Uv+UW0QXX1yM3GRN
nQO/msGJw3K6eFfogftSP01PKU6Hiyvr4qaDEe3rJAp4ZC2JymroYgmVXast
exYuRm310NDXRR/rspXk0zNw/h8rh46JLqbAXsEdr8jgfJn7ncFRXdp5O/VA
cmUa7E9I/z1+ShftS99Ip/hMwcn9NpEX3HXxQiXfjhClcdB49To1IUEXGyYm
qk5z9MAg36tnesm6eKLvj/BLiy4ISMhJWXmmiz3k4tq7CR3wPjTzyfEcGr5N
hnIWkq0gZ52ayFKuixn8te8+kqqg/XPKo4oqXdz69KL3aG4peOg+TXCr00Xr
3GVlhbFCeCOVFN/Uqot8n33POP15CKJb4+PCx3SRIqSukHm4iGgIuB+rOK2L
EWcYt23S+0A4L8XFTFJ0cfpu+R4R/ioiY/ButM6KLqrmK3Lzk+sI3WPRUd/W
dHFD3PGWx+sGYrz+zp3Uf7qo5GDzOM22meArjIhc30bCCu77Ad812ghCODwi
dwcJhaIPd2R4tRN2T2+G27KR8H3FrB7Tkw4iOTL05od9JOxIb3ht1dBFqK0H
37jAS8Jar5od8U3dRJ93UBjXIRKuu8jFchM9xN6zgSF+EiQcLaNSeq/3EcVd
/sGHZUl4cFX5xj2DfuKk8dWgLkUSKobuV4+mGyC+E37Xb6iRkErm4H74ZoC4
r+h7TQ5IOD9KZ3fLZJCQfeUdOKZLwh6GHlbl/kGijc8rIM6QhDFMEarhVkOE
e4KHPxwhYUbm7mNn6ocI5p2Xry4cI+HSh6IDuYe/Eq9DL115aknCpgM/PJ19
vxLGPy/6mZ4m4bs7G0EhxV+JWTdX3z9nSfiR7YDGpumvROT4eZ+X50hoXKHr
Mb9tmBC2dvG2uUDCVZNLOaZcw0T9ZycvRncSSlDHsuS5hwkn3XOe771IuPkn
Obp85zBBX+ro4XyFhOFMrLl0S1+JdCmHy3uukdCF89o9wdqvhE7GWffaEBLa
LxdLHbn9lRjdZ3fJ+xYJ+58E+b6Er0RwrK2bwB0SmprHhruShwjeracvtseQ
8M9OPtfqkCGiPMDGNeQBLd6OlM7FHUPE6SWrC9KJJLxFr7pZ9vYg8dvJ8vzw
ExJyFRe41a0NEI8HT7rcfU7CoM1V1qunBgiVYyecNTJJ+OyQb/PO/H7CT+Po
uaQ8Eso/flN7WKGP2FNo9p9REQnV068yff6vlygSPuK4VkLC+wtXZzMieohv
u4ztLatJCA33eoxyu4g+N4E2108kTP9p/WH6cSdRVf8bgltIeMHR9JpdQAcR
F/DqYHYPCa3z1VN7udoImfGdI78oJBTNjVgtLKojuDSmzFiWSNiV5zsjNVNN
bEqoqBRYJaEa3dG8kh1VxBcj9xSTDRKyRe27XWNWRLgXfDnzlEMPsx3nzhde
vweWO7I/F3Dp4d/Xr3VIXi9AyylEs55HD9duVlkQfAXAvE+WZ1FYD00NDtBF
sFXC65D7Q6ihh0kFdjODXC1AMbc4PXlOD+89eZRbMjQAHTmSzWsX9FDp+uC0
g9MQfNiyTZ35sh5e8K6o0Jr5Crffv+NW8tfDpnMBT/gvjYIHe+wd4yA9XP/Z
08kvOAbWF11+293QQ+Jdmt+e3jEQOcg1EHFXD59ZvNUokp4ANv8loyf39fDH
uuXZL10TsNbRUJr/SA+dvlt9q/SZhIZw/8f9z/XwTiJ7LV3GFOSPHmNayNTD
d638s5/lpiFRTcyf7rUe2nKO958umwaXhQFr8Xd6aP5jzbWkhAxmhm8boEwP
r8h/PMwkOQNKaVEqJ6v08NMLaTa+pBng/ftf9vk6PWRtn2qv2piBbZYaXNeb
9PDjDbhWeGYWFvJ2R977ooezras2VW9noYeJ+vNFlx5yNpWtFm+mQOV/dS4f
+vVQXIHF9awBBTIrnva2Duuh8VbHwZibFIjh9DOYmNDDLThFz11KAT9Ps/c/
Z/Swmp/8umeSAnbNQsI7F2j1PWO6/oRhDvQObyTwfddDr2YeDxP+OZAI7t2m
uKaH4ZpTVXWyc7C7P8/P6B+tH8/yCqkqc/BXLnL6DJ0+yl1/tf2l0hxMRttb
ejHoo5WhlCdFbA7cKRICMjv18dHT5q1WnHPw0+AXlcqmjw9k9tU6/6FAyIu6
0ld79PF3Qtr0rl4KbN9y/9YFbn2sAe3k0y8pEG9vd0z4oD5+mXAL0falAE+l
GM/UIX28tm5sX6dMq3f/z5k0Edp6/xu/qN9mQca/psheUh8TTjk4N6bPwoee
2BBeOX38E/VC0fnILOgq2JoOKenj3qLNhzsXZmj6V4QrSV0fLVR49h+OnAHL
xZUJK9TH7GiTgKv7ZmDU9GPeHj19pG7YclHSyOD68m5gp5E+rq6f+5MgSIbr
TkIc5if00cz7t7sS+zRsq1ke3mmtj88tnh0NujYFcXzEyyZbfeSOdf+TMToJ
GYNWOvrO+rif/Qq9TfwENB277anpr49vN0rZEvNG4WSeheaf6/pYsN3vxuKX
Efi6U4CpNEwfO9pnw2WUhmHp04dUhWh9HLIXPh0+NQB7tea/iD/TR94Xwgxv
RjshNbkkeTZdH1Ns9p4PYOkA0V83XbKy9XFQY7m3TakNNIp4NgQK9TEpzCew
+XsD/CdmLsVdp4+yheOBP33fwnzE/t+9jfroZpCYxZmcBX5T5LqHrfqYk/tr
V3BiHNxJDTnD3qePm8RIV+UVMon8vYXRjHP6mEo6l1gRUUuo+QRZ1y/qo11B
iedL6Qaipt1Y8OYKDX9Bqd275maiJ3qibOOfPgpYJL2/eKmd+Eu3Z+4HmwEy
t8XcT+TqI8Ltx94V7THALC/vy+sv+wnWytwwL24D7KIkBQTJDRIC/vrcC4cM
0HHmtlU27zDxumfX9CsRA6wSqYgxDBshlBRGCi5IGuDzhCnzILdRwmjxitGU
kgEGJpXfnHszRhyQ5Q1n1DDA1+yXmrqPjRMLXrXV4toGmGrkVyY1P058LHLd
MNM3wC9MbC0V1yeI+B9sGl4mBlhs5rvfdNsk4azy/urDowZo5+E1kXtrklAN
OFNcYkHDO8I+XfZnkthZvmV58JQBVhd2fzc7P0UM/8uR2jhrgMfpXjroNU8R
+XD0ooCTAV7cqXwuUnCauBH6I0vP1QDTz5b40vlME5Y1TybPXzbAhu3VYyml
04TIVl3+aB8DDLi03H98dZr4rT97Js/fAKUY3gpwC5OJz5GxSR1BBpii0Jqy
ZEYmUpsUe1dv/D8+y61uNzLhtXOIY99tWj1zfT86QsgEySzsqEaMAbr8N2O+
eodMcMaJ3D37wAAf3BWWNYoiE5T21sawRAN0Vu5XGg8lE+UcvtsynxpgJbOo
46A7mYix2K/bmGaAXEoOLEePkwmHRx+D57MMsJlcyntGgkwo9LuUs+Ya4Gmv
tl0i/6aJbftZfskVGuDdWL5z/bXTRJ9tkaLlewOkawxPfHxjmniVcsrLv9wA
bzDf3PlQdZoIGt2U9+SjAY46HXiyPj1FHBXImiPqDbD8b34VU/QUIXDuiMhE
swFGnmzyp4hMEasvvp/b1m6AHKVfdwxUTBJJojhsOmiA+0HwY0/bBOF2cZrb
Y9QAbfU3ttmZTxCQG231YMoAeygFn+brx4lJmf62/kUD5COfLpdIGyOkVLxq
nOkN8YcPY0I2/zCxKYBr0x0mQxS2kp+3rBwiOssqNXJZDLHEqCj31rFB4irs
ePedyxAptXnilWf6iBr9jOwQSUNM3h7SaM/bQSREGk+lyxnif22BZXXBbcT5
piX+T8qG2BEgU7ta8plgMdNMZtYxxLZqwvPe7k+EtUXP3SRLQzyVzdmcKvCW
mP+P0bso2BAt40XETpl8hIUUUgVx0xDj3h5I/hdYC4v9IQzNt2n5GdyqK9M+
wbL5r+SxB4aYfutF6pbWz/BTnVLLkm2IG2sFHb0VXbDmJ8TKnWuI71TN7+fy
9sDvAkebw4WGeN3FbYTFrxf+Cg9S1csNsfmZ8hf9bQOw7sipYvDRELX87ndv
1xqEjacnwo7XG+La6G4+FdchoNvdsvdCmyH+Puf2vfLpMNCbMzr4dBti/m35
6H0ZI7D1DulV8IAhMqSsSHuYjcK2upDVOyOG+Aosm1pqRoFxUwUkTBqiouS/
ZbLsGGxX/3X7+awhRn0yMIxKHIMdfopdrxcMkWUyfCDk5xjsLPDkLfluiI8P
prM/MBsHlvnc8zVrhjhIqTO893Qc2IQpha3/DLGvQjnIbHIc2B2F/vXTGeFl
1fjapwITsOupo8EUgxFenV5uO2E9Abv7Uu4t7TTCM9tPvTO9NQF7OAYH/7Ab
Yftu1nvOOROw14xTiIHTCH1Y9twNrp0ArtsnPHYdMEKhIsZLAT0TsK829gMP
vxHqKPDc1h6ZAO6NZnpRISOM1q6jEsMTcECN0VxB3AgF3phZjNHeFzy+pMcg
Y4QUXYGqxx8ngDc/ZMJY0Qivq4nnjWdMAN9cuaSlmhG2iHiWFwdNAL/QrysO
YIRsV3X5Wc0nQMBBsdqNZITcXYsPV/dMgOATz51XjYwwd6HZ06tzHIR6cy1v
mBnhUek2kdiIcRDeRUmNOWGEDEWO9qflxkHkiNDcY2sj3Hc8jHmpcwzEIh0V
X5yh4UtvnnV2GwOJmpTgfEcjRGFB6sCfUZBcH2gsczHC5y2zcR5hoyDjc8Ku
w9MIi4yv8hnMDYNcXmz2Vz8j7GvxnVGu+wrylOblmUAj1Ava1TEUMwRK9qSI
jVtG6LlTppzhez+omyrmSyQZ4c1rWg1WzF2gEeH5W/mZEd64y3J2s3cHaFXn
knQzjLD2yO+3tS1tgCpC/TZvjNCb3y8osbIJ9AU56SKqjfBagURV7fESmHU0
yFb/ZIQyt2sk1qEAop9fMVtqNsLJw1v8CZkM6OTtS7LpNsKG0hPulS/vEfb7
HstLzBihco2v6O9fVcQW68b+0XkjbGwm8Vbl1xKZCb+CH36j9cfUOHTduYGY
5zjVsv7bCCVP/mdr0/KF8GfZ79TObIwWPadOc4j1EgeOmOwI32WMLQ9IosJL
fURVVGCBGqcxDot2Dt/NHyC2MQ39S+czxiLSkFAbzzBxf8vTBD95YwykmD64
bTpOKOp81hBXMUZC6GijJdsE0Rfyb3xEg7Y/xXrrj9YJ4uD6GWkjfWOUyiI+
ZKlPEdUaMd3/jI1x/JbFY63ZKcI5sDKw0NwY48+pk4riponXa7wN+22MMU9I
sN2xhUyYK5u7t50xxl4WViZV+xli2Td49y1HY5zu5BQUpc4QCUV5H1RdaPg+
S+UyeM8Sqt9H7BcuGqPRjjc5ud9miSFZNoZ0D2N8Mfpi/Pd5ChHigblWvsbo
3dWZ/6WPQtRTU39VBRnjyeJXHcnP54gLEu3PfG8YY1BaMsf533PEzoub9cUi
jdGBWzzIzmSeyMuRnR+ONsZc6n+m7vHzxPEZh/sP7hnjKtO9nJjueWJV6L6K
YYIxvvlToFTCQiUSnaqH/yYZ48Ho0uYJoBIaGcs3C54Z447d5NesF6jEyLiA
uHMG7X+tuLfDHSoRxn+inTvHGLdHPPS9mk4lhOxvXPmSa4znq5p+VRZRicaU
tzw3C43x533tioOVVMLt60SNyntjfBVbV51DUAnWA7tdqWXG+GmtkMOtlEoU
niKxpVUZ4xw7XfHVV1TC4rHPO8s6Y7wsHpJOfkgl1nozbHc0GWOG+sW49qtU
InlvN11VqzE+38QZan6SSmhZbM3x6TRGlnluzmARKjH+QNFctM8YOa1rjoWu
zhO3OpxWvw4ZI1nOWPdK2Twhwp6QfH/MGJN4pg7fCJgnWszrtQ2mafjtnw83
y80Tl2N+kP9QjDFuKMPff3KO2PVZKCZ/kdb/EzFsRbFzxPqizIumFWO8bsTB
/1ZijqDsUi+f/GWMHLElDLerKUS1tTmFi94EzXJEX6b1zxJvAm02yzOZIOdr
Xhv707NEUsp/XEdYTPDk6SrOmZ4Zwnvyin4olwlGyfRLWpWTCXuGsDPJPCbI
QFxrrREiE6Zi0T7FAiY4mg/5dNHThKBHatqshAletj83vd1wiuj607B+TNsE
3cOe9c3fHSeqeDv3uOmbYL4R+XVMzxjxWvurRLiJCeZucc9TOjBG3Ir4duqD
hQkyvugw8QLae46D+72Aqwlu38o72cfbTzwSu3j5+30TbLw0Vxeu00jcPOIb
zpxogiT4e+KlZD3h4RH8VPipCXKlRrEO8NYQhu8eNJ/OMsF1sn3EXekPxJp2
uXBtmQkmfnrZ/VYokpg8V681XGWClPmyODXlm9AW0WaxVmeCrKXy7v1dzyDn
8+QNiTYTVFC4UbXPsxBO2TCPxk+aYDdFhe9YTzXoX+P8+WbWBIe+ndr9iqkO
5J7xszQumKC+UO0UCH2C7VOKGv/WTNAy+fs1Z85m+MGAJzjXTdBY9L9cOUoL
jIsZu8puMcXMkByx9LRWKPOwS3RiNkV5R1b+pNE2yH5wPi94lynq+vAKTNxv
h/h3XvWPOU2xKsM055JSB4T0X/v69oAphjyuzZps6gC3v+Ern/lNMTzjY9Sq
eSdYH7y3Y0bIFH+P+u0wq+sEkk6yAJ2EKfJWU1YzxLpAxumF6gFZUxxj9Wgq
C+6CA5F5R5WUTHE1dOX5ydouePkmt+aXGi2/4/tYw9UuUOl+pVQBpsjhPTZ2
g7Mb6v/k5ISQTNHsz/4Gslg3nBTIPkAyMsXCgv1+FtLdMG6YGctgZorrsHS+
QLAbPC5n0DUfN8XY5OPvF7Z3w/rDNN8YK1NUvioRQj/eBdHlqTPHbE3R/W78
xGxOF3BPpJze40DDk6R0ItmxC7KZnrb2OZmiQ3l2heDOLlCSSdZ+4mqKWioi
w/GZnVBr+bjo7GVT/PpgPPi3bCccv/5I+JCPKV4OzuVxe9MBo+kPk6avmuIC
o7sC64EOcG96wPzyuikaL5v+2x7YDn+W7oVcCjPFzd1TC+HNbRDJGfddJsIU
j/YzXilibqPprRjnlShT/LuT81XGjVaQi7pjGvjQFK3F9KvLNzdDVUEkoZVk
il1nZiMLuBrBrC9cju6ZKTb8q1Jv2fMJXA/f4LqdbYovl1tfSdVVw5pJaJRp
rikeb7ZRXrpaBeFeweushabI1MhVUCBeDmlE4GRCmSk2D+4XZuMphAEbn/yM
Vlo+0+YXeukxxPkQr0PnO01xp9E92z+m6cSPTI8E8T5TLHnw7fVWyTxi14rb
tcIxUzy1q+/r+U9lxP8ouPJwKL8vXipCiUIlLYhKVIqylPdE2bLMjNlnaLMl
FREtCEUIoYWEtKi0kS8p4ViyRtn3faxjL9HuN78/73PfOfd8lvOee57nfcYs
wt4kf9ocdvBvPza+XYHvC+ndbXIWELHSWJLu3opGw1Tr++stgHJ74Vnzle1Y
v8y65NhGC8hdkJfNf9eBk1yrl8PqFmB1cHoD5UI3bp41Pj8LFnAv0KT6SQwP
3641Gsk+aAG9zCt9jYw+PHDggK2vmQU8fOeiclW6H49EwYFFVAugty7Ybhgw
gLFbdSRXOFpAxWGDwmubh5F2qCoy76QFZAbHjD8oHMblJ49KObtagBPv2ZNI
Bh+vPw9ZXnDBAiQfR+btcBtBk4q1N118LcDbWlboxvcRXMh/s2LVFQsI8bxr
tdpjFH23tEqfCbOA3y7zXiocHkM909O35aIsYO7kbsnjnwTvbych2ZLbFnDI
t1KIojGOGcF37rjFWUC1MkQ3Ro6j2zPVlWvvW4DzDqGb7cPjuK0sL6bskQVU
RXzXIu2dQP4gZZXHMwswcd0goRg8gU9FBmPXv7KAz5HdAUZVE2i36dLqT28E
/B7OUW1ZNIkKxsviPN9awK+/M/tTFSax0+GRnOIHC/gzHTCqpDuJcUF77lWh
BTAji7O1rCaR8eTTmgsfLUA5R0G//8gkSpccjt9YbgEvn9zr0jwzidX93+Sr
qywgVDJ0x6aLkxi+KDjhUq0FTLwOi8/3n0QzZfl1m5osYKjb1FIkaBJFDqYl
1rZZgIq+1+351ybxo92B9b7dFrDIoetU1tVJ9L/afH9LvwXcPVzmuvPyJOo/
dtnQMGwBHaYNTG/PSfxdNO+B37gFyC1KZSU5T+I73i0FtW8WYEGuXPOCM4ke
C7Y8bJq1gDL1O/YpppOooZSreOWPBXyRad+fojmJ4wbkR9vmW0Lym/pf7+Un
8fmxfqXWRZbwYv2pWf78SXQMuPA4UMwSSr03XrxbNoEbHy5V1lhmCXS1qds9
1yawp+BBcvsKSwhuPuNes38CE3u0VIJXWcJDts+eiJlxXKVgu6lLwRLStzcJ
i5LHsQG+Pg1VsYSzOs/1ZWfHMPpI0ObdWy0hJXRl9I3YMRRPer0lXNMSNlza
oHr68yj+Wze3Vc/YEoysc24lio3gB/2bLwcOWcK95RmhJZF8PG+7ST2aZAmu
Cu96slfwcSrBatswyxJqNPML8iWHsU8+aUeMiyUs9Y51tR4dwAq5/Vrfoiyh
WFnDh0Ppxep1qSoLYyxhIVVEX+N1DzYqrl0lE28JPkR7bJpoD/ao/vy1+4kl
7H6usVzVvwt/6L7Jv5htCdvcTXlRTq34T399+nW0hEZJBvPyphZcaBj+KP6j
JewlLRFnDDfhskMngvI+W4KehhonyKsBVTgK5kI8S/grvOTl9/JqVDt8Y9+K
IUuY41x8Fc/8gjuP/922ccwSejctXT+7pQr3nWyRMpq1BI/Iz44938vQ4Izx
AsYfS+jAqEPiX0vQxD1z2nG+FaR/3B4u+e8jUi9FNYWIW4GkCPt1mkkBsi/P
lcVJWsHzjz2LYqQQj1w5lf1CxgpmKln3PLI+4MnrpglV661gt69rUtKFTHS9
kRXRudEKvEfXKDyNTUfPm8p+E1usYNWboRhqcSoG3Jt/XErTStB/5BQbfiRj
8P0zVEUdK5AXSZ7/N/4BRjzqOLhLX3Debn9JW7iHt54e2nPA0AraP9+eeL/4
Ft598X4zzcQK1o87jXaqX8fE1E1yDhZW4MyIjB57fxkf/3db3ItiBbMJzyQX
Rjvh86wFf68xrEDz7K/fdjZWRNoHt/FYrhUkxEpcnW12Jd5iV1fKUSsgT9ob
2XteJHKKLGqyHaxgBeVtTpatH1FY+qHw00krWBmkeLSqzp8o/bQlo93VCtx2
Fa8KjfEnKr/EJI+ds4KP0mu6bpMvE7V1i2L+XbQCW+lNcmIS54nmJvfgZX5W
0L1+Kv19iTPR2dZzYUOgFcyTdftUkKeMfV1WJzVCrUCoJC+0VOEs8nm5XIMb
VpAq4/4j48IVnBzcaml9ywpO+5fSxG/cwO8jdwm7u1ZAfXja+/aTO/hrQkTj
XKIVvI6vrz/FSMR50+cUgx5ZgZy9uF3GyUco/IO3IuaZFVw5dsqLJ/UMl/wh
L3r2SqCXo0bdWflXuHxe/sy7dCtY92yw4PmBN7hq4bah8iwrMDqWJEJszUCl
JWKfRgoEeOIbc/SuZuNmyfM5f0qsYOGSrkPT33Jxm/TAq6WVVpB46s0mWmk+
6soXRm5vtAK7bgmZi/c/Yq/Sxs7hVoG/ktuOagaWYMjWoK2Pu6zg5+h5jc6L
Zdisa1ayalig99mtg0I3K9GLVft7/h+BHwxTO5XTapF9yG0XX5IEWiO3Dt2h
t+M2K0W28QoS0BwW61fd6UAh6zq/xzIkYCS1U342dWIKW+uzrRwJ/oVkzX/8
qht/nPjpVKdEApGVrRH6ajy8E+yfmLObBO2LrVaE8AbROWxn8WodEiRpiZhm
nRlC/UjeiKceCazin6xr/TGE/TEHdTSABDsObuo0ns/Hd/dmDkcYkODQ1PGI
fX58DLv/NGjkAAl6WQV9F37zUfOpaH2yKQmwZbpv28AILn6R/UvInAS3pv03
HaONYvvrkwpHLEmw+C3TyCJ/FK+8rTotZ02CMpbivobgMaRn+972opGgtGh6
of7AGKrmbc+pZ5CgwDj3wFf9cawtjhK9wSWB7a4K/ZGecXxSbrBj1JYEzHID
cQm1CbxY9Y1uepQE0cY3ZTTdJtCy5rHPk+Mk8OsRHiG9mUCFBtrjBQ4kKHTw
jeSOTuB0s/CnI04kwTybm7RJahLL2rOmcp1JcNhI6r/ILZMY3+20as0pEjzk
fC5xJCbRtW81cf4MCbZZb4VXlEk8MFRh3+BGgu/TV+4dPT6Jq0Yvhe30IAH9
btjJQLdJHJ1Q+++GJwkeUSz3rPGZRPzW0TJ6ngRDanKumwT9K3o2Yp7ZJRI4
UW/eex02iQ6/iU1PfUjgeLaYmhk5ibpzkxYL/UgQNiP1a3/0JEoseOhxNECA
r1fiJjdqEoV/ovXUVUH+xSbHnodP4r/xjp3+10iwxCakXE3QD2f6fktJhZLg
sbWv66Tg/InW1VNJYSQI2b/UY8HZSRyq3lO94wYJqJuCZt0F+XeX0FLzo0gw
oaUZQxLga85xjyDdIoHkVOyfFH1Bf06POtV9hwSbbktxojYL+HqWau56lwTV
DGJopeQk5idWbZ0XTwIP5TbSff4Evrs1IhaZSIKN/me/xqRN4JtQUf76BwJ9
M8ZewdkJfO63qTz1EQkCfqs/yt8+gQ89Dz4jngjwxWbmgeB+En3M3+HwCxL4
rnq1fpg0jqHM+wcnXpFA6PBXaYc5wXxsmbvxchoJOKd+2IU/H0N33Z+9iZkk
2Nqk+CNkdhSpy90Od6KgfiqevJAR3K9kC48wbepJkDDuTL4mOoQS73z3jDWS
YOXB0seeMYMo/Dpe1qdFwI/14PL6jYM4e7e5Pr6TBHF7g8QC9Qew2Y1Ebh8i
AfdL53ru2T6sdjy9w2WEBGJzVpbceX1YZhO27M8YCX6GchpW3eDhe9OyqjXf
SOC9qNfdIbUX4xTAjPOXBJBoG5Yw143RK223jMyRoK5r2OZTTDeGLvVefEmI
DNFK907wNbrx0s+skjgRMrz+1i+/uqUTPSYaklXFyHBMs7jmtVwnuvR/u5q9
hAwZA4clDI92ILdmu2GrFBla1/n8d+5fG1JLLRSdpcmw/ovm41haG5rnnpz/
S5YMt45RbuSnt+K+lKe4Wp4MfjHDjbJ+Lbj7fnFiyjoyaMW9GMiebMZtt3k+
OgqCePFhC62cmnGd//q9LBUy2PvvObHhVBO+dl+s2LGZDC4eHtbFfxpR32FK
5OhWMmg0aj9vvdmIn5mtY33qZGgLKvl0fWcj2hwqqnPaQYY3+x59/9vcgKP7
Xr4f3UmG06u3yVCvNaD3jtv3XbXIcJzFkXizrwGXKPkGTu8hQzajTFPzTz3G
yziePK9LBuK1ucFMYT2qLSaR/+wlw9Ef0nrLouvxwy/tPX6E4PmzuwLunKhH
szGFtQsNyGDcWukQb1qPrV1iC4IPkEFxe0qp2s56dK79NiRuTAYl529u1kr1
+Otj++cbpmRgH8k/snptPYZmFWesMCfDkr6XDb7r63H189dxMZZkuJp+1y5A
tR6fxcf4rSGTgck3Zynq16P2DT+H+9ZkcDSQcqSz67HM/4S5El3Ap9j+2GWX
65HpQdn5lEmGrVY1L/Rf1uOQg96qrRwy1LhdTq7tqRe8/zf+e21DBu2eYNab
9Q0obL60b+cRMqiJHrmZa9+Ad/Rnyt8eE+j3fPnvlv8E9yGNrlRdezK8rOqq
54k24lulstt5jmQIos5bne7YiEayby4ZOJPh3NPNsKaqERsWxx0tcSGDkeiO
hkmdJrT7HWBsdoYMZS9C8udeNeH02En1z25kiHygtl56SzNK1+372eBJhhUf
rhnb7WrBx8UqXawLZPCNY4woF7bgrnfLijsukeHMdz2dGXorUhJ6Ivv9BPkV
XVv8OqoNoxwDN38PFeB1bS+wNuzEDezTEhfCBX5ZDRTvX52YZs6Y/nODDB9D
1sibZ3ZhtcaW/IW3ycCdrVt0MK4bJf5UMqTvkyF9/Om56U29mDieuS/2ARmu
BUv124b34raeRCX5x2TYYKrfr/etFy1KXCeUUgR+/bK4IQ55GBYpfW3Xf2SQ
sy2rX0XvR1Fl7ltKKRn+XYyVOUUbQufVhNmLcgFfzieL9zwbwoqlip0LKslg
3tC2TO/nEIbNDC7KrCbDOvVPZoG3h3GUX3F3aZ2AT6UT3xK6h9Gi65W6QwMZ
1gQZykdt4aNEmTttZSsZHm5qffRfBh9P59CHz7QL9DtjP5M3w8cvaTo+ZZ1k
WPph/SBr9whG3p17fIEn8Cf3pPb81yM4Gd6rXdtPBo7dz6Jv/SNIDiiuVB0i
g8mdO/eINaOC+fH6dNsoGRarrpTK8xnFs4dPB2tOkMHrR7ZN9/NRrLMmy4dP
CerNa22YXsMoappopvV/I0PCYGb6pz+jeGvvygP6M2TQXNW8NlxhDL/v+NV0
5wcZ+m/1Z3obCvqvcsfJiV9kqPj3Wyfu2Bi+XZ0/Z/xXEE/aeO+A7xiulHh0
M2mODCf2zpw8Kpg3zgsFbfo5nwIZzz76S6SOYfOM0wfyQgo4uVb8mCocQ52R
Q1bPhSmwW/oUR7J+DOO6tvGERAX78a83nOkdw191Ul4ccQqoSx0Wkx0fQ07Z
tFjGUgrQVsvvWiqYb3JymhKXSFJAqDlxivt3DOXfZO+0X06Bnopdwcvmj6N3
ckJJrjQFPueRNu0QGseOu35s2ZUUqKx8Klwxbxz1I46Pn15NAeFhB4fhP2OY
GGAUULqGAgnyVyfvzYzhP88tshvWUWCvnJvTxNgYHj655Pn5DRSIeH65f0qQ
X/7hiX01ioLzYi+2pjeM4QZqbc0WZQokvT4uZVAyhn4mmfYBmwT5ty05lpox
hj17Y3+2bqGAYWCVh/iDMTTQuBS+S40Cx4eZ4Y7Xx/Chsq1C2DYKFD3hfa13
H8MFcvsz+3ZQ4ILhSx179hjaSWw03beLAg7a56NViTFUnh12Hd9Dgfc3LW8k
LBjDoJHKhca6FCCkhLe78kZxoCs19v5eCvj/qRgoKBjFZ2Xn8kn7KXB/aXqj
+sVRVI2bL/mfGQX682rua7ePYGhE3yNxCwrcjmZ8XJE+giMBpXvsrATxBr3d
F14bwZcnww/LUCmwKzj/hOu2Edy2b3Wqlw0Ftt/XMDh1jo//KZ34LXSEAndf
Pawd3s9HbbH3xhHHKOAjIe7zZykfDZqY3Y8dKXDvouIWneRhpLvFStW6UcBo
+ZYkau0QtjGGbGw8KND9db9aacIQHtHXfj7kSYGCJz5n3U4I6lG82WDuEgWk
aBo2WfOH8HLySg+1IAp0tuz59H3PIC4Mc8zPCqbAwDRTf6XIIIaezVpieJ0C
61W/MH42DuAtgpHMiqTAMg85r70XBnC1ytOpvmgKvPMI3ZF9aAATl8zuc71N
gZ1aN77vXD+Az1ruNAbFCfRyIJ00K+9H9fwBxeUJAn/UGR4SSurH9Ce7zyTc
p0CyCSE15NWPOe6NIhmPBXz8liGd2NqP+9kqVOIpBfQKN5vLifRjCXgmVaRQ
4KbKj0ilPsH9YKmsTs9rCrSYGhkfe9iHtGn7QJc3FNjKXPvj2ZU+bG3NrJn9
jwKMsEuLTzj04eGCReuuvKWAfuu3VSlmfdj3lOYs8Z4CNi7eeWd29OGJiOS3
dz8I8pFY6la4sg/HPb4LKedRgHxbPiBZcP/4sf/2Pb0iCrhcynVSb+Khz+b+
wZJiCkx/8TVp/shDoWVampQyCixVfxi5PoOH175f9euooEBbJ31qYTIPl7TX
VzpVCfgYT+AFx/AwqnDj6ukvFDBQEIt4fp2Hsike9pdrKTB+eJPwCX8ext/4
+EasQVB/873nCs/zUMFT+t/tJgroaDywz3Tj4ROunZlCq2A/5sP9vS48VDPM
uPOynQJb4jrEaU48fLNlIW9PFwVKdFJ4P+15uFuSur2ohwKie30XKgvWH2Ye
XbLso4CY4sk91YI1dHwrbRmgQFhA0fS0Iw+Liwyl7YcpIG1ULXv9JA/Nnt88
MjlCAe4JoekQVx5+ieS9vDROgdITqe1Dnjykeu36KTxFgf9892sn+vKwxebK
wehvgnXEwQP3r/HQ9kBd1NoZCoinKWztieIhT1Wp89kPCjzli3UzE3joJOWu
qvlbEO99uMqvFB6e7VxeZDbPGvwqDnYElfCwrISb+1zIGh686qMaNvBwXeqT
LLFF1vD4R75eYx8PKy7rvqwQtYai3UdqycJ9qKhw7LbZCmvYnE/ZRyf34XnR
lzeey1hDd3OEoa99H36e+h4itsoa7nWdP7r2Yh9eLAzxrZC3BrnEjE83Hvdh
zfE3jmYq1uApHZY5+acPVcx/H32+2RqMiuy2+KzoR2/Ng1yxrdawgxI2vEG1
HzcvaiFVbLcGocGBc/6MfvR7Mk/XTMcamNfrrvi+6ccdw1ZLzMytYdWBhA2W
7AEMqrkr/NzSGmrXtdQWnxrA9ve8eWJka8iwuRJV6TeAwaFe38tp1tB5vK3a
I3kAO88WTGxhWoMZe3fL0qwB1OSI80PY1jB++vJOlbIB7N56v9P0sDV8OB38
qmJoAHdLDzenHLWGpsyOc5QfAxj2Z2edqJ016IZILaYI6lu7qqS03MkaIviP
3N8qDWLk6fE007PWEBsSr7CePogDdO0XKR7WcLGUZHDq6CDuJQKSRb2swVVT
3EjPZRCHlsnGlV+yhmU/Lske9xtE/R+Hb23xtYbwh18CikIG8VZ3SkSInzVE
Fz6ufRM9iIKL6RXTQGs4403KNX00iHfuXvNJuWYNpw/vvfnn+SCO+td4iYYK
+H5dYEtKH8RYir1LeYQ1ZE1JlE3iII7rpjpsibIGYe0XPiYlg3hA6eeRkJvW
UHW1q55ROYgT38JoprHW8NDac/3bpkFsb35AT4izBpk/a/kz7YNYkfuWMRVv
DTtvcv6I9g7i42vdrLsPrOFUj7kKjgwie42m7fBzayicsdwl8W8QTeaZHt73
yhrM/fPCQ4SGUKvf5khUqjW8vjZWJywyhJKp147pZFjD88apx2slh7DYoM0h
JNca5PvHN5KUhjB906RjB1rDhTeLjF03D2HSkkUnNAqt4Zv3HV62+hBebNx2
sqXEGuK8nsn2aA+h0wdDF/VygT79Ok4f9YeQlsQ85f/JGkQoeqU9B4Zwh3PA
mS3V1qAQWL23mTyE66xiXH1qBfp/+XMqizmE4pov3WrqrSFAYtap/fAQDvxt
cL/QIvCbjMG9eWeG8F7UlvPlvdZgtfGMYW/kEAZ76l9Y228Na19MNmyIG0JP
jvVFt0FrKPDUmkx9NIQkZR/v1aPWMPVmp1de1hAKv6/2O/Fd4I8bHlXhvCGc
Tuj3z521Bp5EWjgxMYQ9Ab8CpH5Zg4vi9z86v4cwx3xj4Pt/1rDoHMt9bsUw
unV7hYgupsLo0VeiF0yG0bY4LNRGjAoU2SP31tOH0fz5g+tvllBBxcSUPX18
GFU8PoWzpKjgPqg/KOs3jO0i66NT5Khwjlte9PL9MBpvL4kzVafCBUuFl6/U
+MgUNqFWb6fCiSBK0VM9Pjp3lC9l7KTCniTxdI4ZHyOuV/nZ7aFC8+eK8CIH
PiYds9Id0aHCP3B4fcSDj+k6Nd/c9lJh0HoiMsSfj42D9Q6X91Mh5eiEtkUc
H4fy6BuED1CBcK83+pLMx1+3m1vCjKjgMjbl+CKNj0tOsW+uMKXCmZfub+uz
+bj2QLt53CEqmO2eMtf/yMdta2yFFSwFeHjfD7ZV8hG+duFTEhUSoj89Sqzn
I6X86IVt1lSAsLQzl9r4aJfE25lJo0Jhb2yZXQ8fPb3sR/WYVAh/dr7KYoCP
wZaDyYVsKhiGvru3hc/HOOUTh01tqBBEl80YGeXjyz/8VdWHqVD5gNJ/bZyP
eXUutfRjVKhzG/o3JVhXPx+/3mFHhVnXrvq1gnWvv+tBO0cqLJXWH58b4eM3
5td//BNUuHl6LjB8iI8Ld3i8c3Ohwnw3SscHHh9lRWbcfpymApbv0/br4OPm
Tq+tl92osFI7P7O6gY+6mT/7FnlQQUN84v1jAV7zsEuJYZ5UGDNSK/hWwEfb
438ZKy5QIevsXpPMTD666l6WirtEhcX1s/E9T/kYIDX/0wZfKvw8Ov39bCwf
bw0FXH3qR4Xv2+Wrjl/j4xNcqL/tChWi5iziXwv0e3cnaDYjkAo/dh3xtTzC
x4pTi9/oBVPhao7avP0C/dsPhDoXhlKho+yH4dWdfBxfs2SjaTgVXgWLusiu
5qNUxbIYejQVLFSP6W3sGUbFB1GkjltU8Lz+n+OjwmHUPL9CzC6GCk8ydzec
eziMTJWVPm7xVFi+brWkgs0wOv+N3f0jkQrzdv16s0h7GL3r5SZ9H1DBw+vv
e4rUMCYFrDse9oQKrMmCe4YoeD+wkuRXpFChM9go8/fNIfy4Q7Hx7gsqmHjt
yTRwHMKhTmXTp2lUyAx2vvRSdAi366lvL8ymAtngFjOSGMS8b3q/Zz9ToVud
Tku43I8PKrOOWddQ4eja8gWypv14NXlXxes6QX0E7HzHWt6Ppoytd+2bBXxq
G9+5Lehv9dlye+p6qHC3NOG6dgUPs27eSdzWR4VbIws2HbnFwziX5cKhA4L8
ouMz5x3m4eF1Yg0wIsAfu1ZbeKYX+f4/z76epsIhR0vWTfVerGKfaxWdFfj/
eV3t1N8eTNs1td/+JxUmK0n1F7704Ln+IUn5f1SQ3r1jB8uzB5l5due95tEg
WfF+c/OhHtSN6e6qFaJBLn+QVafYg/NMm1+HiNBgH+XclcCGbuQpUGX7RWlg
y9coP/KmG0t+ffGBJTSIel9TMBfRjc/qDvXfk6BBXLfdV/fT3Xj9Zan5rCQN
uvunhKqsuvF0oGEGZQUNlm1ecHr1rm4k2eKa1zI08NhaluK4qht37dG7IrqK
BmXMm/SwuS6Ulczi28nRYG1l5fOrtV34c2gnJV+eBrOtJPPPKV3YXvD6/Zr1
NIjMexLtG9iFeXGqCl4KNNiRRmt4bt+FD9yfBNcq0cBRu2zA0awLr5orTqqr
0ODRnENC8a4udFBOZIRsFuBzvihWo9CFpv9WY58qDXQu4Z4Y6S5Ua7qtAuo0
CMtt3qK8pAuXpUlF3NtOA7PjdkTg4i78Ghz+fUZD8LwSNzJHtAvrj4raUDRp
oLDj3a0vy7owSzfw46vdNKjPcf1YKNeFcSvmq4nq0CDBl//7rmoXeo9637TT
o8HJjgNj1kQXHi7+8Qv30WCTmnnaKLMLDRI9jq0BGjisLmMc8epCZa/Jck8D
GpjqTU48j+vCxSQXjdoDNNB8MDpWXNiF/M1DserGNMiPuSv+ZKILq+bbzQsx
FfCl71RwX7Ib01q7HPsO0cCAlWlUtLUbo//jfCEsafDmr5PzHtNuZNpbJ85Q
aPBhc/LiidBu1NP/sohCo0Glpsnb9anduG7loVOvGDQYuPnupPf//VBmsNeO
S4M7PvcPRmzuwZIHeY/QlgatW5dkqtJ68NlFXfE1R2kg3Vdxo+hKD55W29la
Yy/I39LH5O2AwI+zcr8OO9FA+C7n/cn1vehduEBu3JkGn6cbjXaye/E6s4El
5koDob8+BY8bevHZ1fMtBhcF/Mq9TC/p4WFve17zfxE0oFEPb7mhO4DDT5/+
2B9FA7G/zKiykAGcPBu5qvqm4Hz91Ds3WwZwbvEx5mgsDRqfnj9z6uIgymst
at74iAYSq6dfiOUNIT38UNPtLBr8dj5neHnnCNowNWeVsmmQWmVlMuA9gnZK
a1em5wj86mI9MF08gu7vx+mfC2jgb/SPd9V6FC9ebfLkfqSBy7K3hUUxoxhg
lX+HX0KDwnWKQcqtoxjZH9UoXEkD3+Py3ErmGMakXZy59ZkG4gtyRb7cEszv
l47LKtXQYLXYgeQzn8fwlZQWnWikASlhuaWI7jhmtK/1rGqmwVVhP17uyXHM
eSp8h9NGA0PVgsLIuHGs2Nfc4NVNA3c4uE9iYhxrFhd8X8SjQUq/cZy39AQ2
16XI3OqnAdqJccJ3T2B3YrSW4pDAb/EHIpRoEzh44hItjU8DkYajdhtdJ3Bc
0+6c/pjg/OuNJueuTeDMnPntygkBPu7nl7/jJvBvhVYm+ysNgrSjyhKfT+DC
O+sahqZp4N116pHJ2wkUPyry3XOWBp6VS/15uRO4XG1SetEvGiSJ9mWwCiZw
9Wyz5s0/NLit/m1LbP4EbigsoCrM0SBnyX7VGx8mcFP4c4/U+XR4n/xlz/b0
CdzGvHlr30I6dC17M+30eAJ3K3lnfBKmQwSWeu2InsB943b1LFE6PKGE3PW5
NIGyH4wf5ojTwU1mzVWdYwI811Rd10vQ4dUvycB5ByewhLpUP0CSDlO0fv0v
ShOYqDAp3r+cDsGa238k/xtHz/HaFmMZOigs0N0W2DCOlh8ynz5fKcjnrc/R
U8/G8R/1kqGrPB3uHrtPczIYx0YFW6m6dXRQabK4HSo6jq/HoUtLgQ4SuUtl
qivH0DZY+NJvZTrU6p31mjAew920YRPbzYLn7/+sGJwbRQnFStkCVTrQZ1JF
9TJGET9EpQdtp8OR8Rg13eWjGBvs4TesQYclrp+/S+WMoCuNYWmuSYfd4qu5
scdGcMOEPF9Khw4XGg0ur3nCRz/FZwoJBnRouNBnqiEm6JcToRNzB+iwNa3q
+Ot4wX0251TuMWM63OEx9jSqDWE3bRdrszkdlGxKvdBoEPeH5EX+R6ND4jxO
wgX7fpSjP7CVZdKhe2R+Ag734VfFq2oX2HQo+dfmtOBUHz7MMS3TP0wH9RCm
OiGYj4Um6+fKneiwSK2/o/xcD7bmZFWpnaTD0Rr7U9qz3ZgeEnfvxik6XGtv
kN58oRuPKR3ZQztLh0HGc5EH/zqxiD5yuvsSHbiBlzJMNdswXunzXkNfgd6F
R85Nm7aix2Sa2BM/OtgreEHK8RbcGOr55GQgHZQzKxMSHjfhHzrL4/M1Omxh
30mMqmzEeqW9BhqhdBAp5tZ9+9mAV3Pnd85E0MFHX7SH7FCP3NC+F6woOoyJ
9VyYSK5DTUbphZybdHCvs3fWG63FvskwmYBYAX92huWLImowJ/cMry+ODnYJ
h+Yt5VfjrVDKG+MEAT95kSsaLKrx4MZVFksf0kGIon1Ol/MZM8aKFewe00H3
0qmVkqwq3JjlPpP9RKCPge1JD8dKvOWn8EkqhQ7RHlZ6RUGfcKHZl/tOL+hw
83y8mXFWBXqs8PHAV3TIsP/ubfSzHHntqqayaQI+Rj+GCluUI+VJ89pT6XTQ
21pzoCi9DAvPBH0tyqBDDH1yf4pqGe7U0SyVy6LDWh/PKl5GKT4Q6r3n9p4O
3+RHw+PJpShZecO17AMdSDcNd43NK0W/2/sOrs+jQ3LBOveBwhKctB1Z7Zkv
0Kv08lBsTAke3nx3vLKQDnzPsvPLLpcI5nmjIqViOmRrFf01vFCC+h+mYy6W
0iFk28lN6kEl+PrqQ5eacjqUKubsKkguwbWWpP2bK+ngG1cwb6SpBMNW/pO5
/JkO0qsLToTIl+Kf7hf8hmo6PGsPzrroXoouz1moVieoh6+TzXHtpdjmLnLr
SgMdvqpkmGQxytBsX6ZTaxMddgZUicf2lWG28PF9Gq10sLH7unrRlXJUrZZc
HtxOh1mZQnr+zgq8ezdvoLOTDidyjL0vf6vAxcddPmj10OHcYduGmY+f8Lya
XGQYT+C/+QsXtD6pxKHvpXa8fjrM47OodbFVyMBzOrpDdJie1DcLivuMuyk1
vYOjAjx3XeRr7avxyZrLWfoTdMh8WcNT+luNMv1qYben6PB7+wWp6/dqcNor
WMtwhg5aOtUpBQJ/pScQwYlzdPiysTXZtbUBFR3HuN/nM2Br6FfvTY8bMWrH
PQ3zhQxwafFZsNK9CV2LZlp/LmZAJXZkxK9vwe3Dr9RpyxngLS/yqOtFOyam
c4ReSjOg+sqSBNHYDpTwFm0SWsmAt/+xWWbXOnFcwt4vbQ0Dlv4unPqxuxtf
asrXiSszYNeNLoOxLb242S/0fOEeBtxTXrj04IYBzNFLXmSuywDut+SIg88G
kDSL0Q17Bfm9qpo03z6I509/fzm0nwGHc47OJusMYRn3SI+EOQM+XX8wPKXD
R+6qS6djLRnQ9PuF1L0MPk7W3f6tQGbA3u6N0f///nXVoU8yWnRB/mvunnOQ
HkUnnd1mnCMMWNIkl2qcM4Z/pklNfccYcCunaqRLfhwj007anbZnwMKgORH6
hXHc6BI0NevIAOeSQOJizTi+2/TA19+ZAa7lKp/llSfQnPdBXPwUA1b+PXpM
wuP//a8x9tYZBrS+cOIo5k3gYtkl/z31YABd94+Gv8IkxteogIYXAyzDW1s/
6E/ijvD9VdkXGPCg50beTtYkfjThsg94M2BHgvGjWtdJZC70GqzyFfAVvcw2
OHASRzHKg+HPgINziwwNYibR79LL+T1XGCA256M5mTyJ0ntKI5yDGOD4s1El
4M0kpnztWTMdzICZAsehofeTqP/6zzOf6wxY3+nWuBInsfbEyt0iEQxo3ipd
KlQwKbi/7iyKjGSAdnFvQ4Jg/1e3OUnuJgOeXn5S35U9iRHxjh2PbjPA6FGr
QkH6JCoyA5zVYxmw4PPbTbpPJ/HtioTZt3ECfLOn1Q7GTqLZl6yrkCDI1+/z
qS5B/p2htVIV9xkQOmF2SliA76zRWKL1QwbYOR089Y4+icJCi9U6Hgv0+D1q
O6sziXG5iu8dnjLA98ZVSsnqSdx2YZ/RZAoDZPlf55FHJ7BQk1l34SUDKth9
W0wSJ5D/Inws7A0Dgg9U+8iMj6Ov47OLshkMkJh/b//ysHFcrlQkkvSWAV5O
tWfvKI2jbtwPhf8+MODZdnnnl8QYfqatSN2bxwBprQ7jgI+jeExq296SfAb8
WXnljrPhKIYGH6e3FDNg9LzNvzU7RnDdAV/esTIGbA/9ZmaUyMf0uVjX0QoG
JO4iKRmI8LHV83Po3BcG5FpNylyvGEJVex1UbhXo8Ween+7aAbyhaPnrSjsD
ShnvTxZ79ON01zGt3k4GmJj8UA8v78M8dtiLRB4DlgnfdK06yUMKqStm5RgD
Tu1+WSAX140X9AJdRecx/+/3JO/0Buz8cfeFoxATDt07EcU1rkeDt68Hihcy
oWBiUfv2rlpcotHMDRBlgtLTfvuG1dWYpLLV9PdyJvzgPZlNvlmMi/qIqywZ
JkQePHBZVKwInR9QMWslE7QuVYkGReSjpryvloc8E1o+X5snez0Ly6RqFMaU
mXCrTrm4WCEW1b/0cw9tZsKGBD0TMQM/jA77FZOiyoQdL4h3tgPeBFdko4TD
dia48dW6b397QBR81Db9qMEE36zWnJqYZ4RKgMVVRU0mQNOa6MHO18TEH89f
ndpMePfycWaVSiZBzb6utU+PCZTH9f+lvMsi3nklud7bxwQV4tvh/auyibVa
mS9+EkyYWM9dwjuQQwR8LR9gGDBB+/Tf/I59ecRgaqfC2wNMuHrxPp00P58w
P/WNK23MhKVpKjXHy/OJN6qLY8+aMgX9Iq3jh2cBITskX1d9iAkxf7dc6BEt
JC4la0hstxTwO+LtIhJQSHQfMzINJzHhZGPa16NdhcTBDZyrIxQmBPr0nRpS
KCKed5xBUxoTFk8teHfXtIhYdu/qr6cMJjiYOvWE04sID+ZdLWE2E4ZV24x7
TYqIFpnXrnZcJpQC90nGhiJCv67wRaEtE9aH3dPU6CwkHkU2DWw4yoTo6QLZ
GP9CYrHlqMLl44L4m2iZKuKFxCnx+TYd9kxYvqDmhuKlAqK2TCZWz4kJIepr
Vbpr8ok9Qap1d50F6/IyUVyWT8QbEhI/XJjwbOeOkn3OecS8+VRT+hkmUDc4
fi+/mkPY5zldzXBjQvddhVZJ12xi/BTf66AHE7oyNw1d+ZVFnF/rcrLRkwm5
pzmnq6wyiVDvM5Qfl5jgUhLd/yr/NSGtNnUwxJcJORXU5ZN7nxEJbWd15PwF
+so31BuzHxBpup4b9gYxodFUjHNvswehy59dURXMhPg/TFrPvUAsuntBxPY6
E35xXr27aXoPG394j1+OFOgpkcx8JZKKf95eySmKYwLjZnW+wf4CDHJYlEZN
YIL/4zIiuKQIl8lee9R/nwl+tLVS7cwSVDwXGiqSLPBLyGKhsqRPaLwrinko
lQn1qWNBY6Q6jE5NnK4tYoJTnsjHj4WdKH94w9DxEiZIKndczl/VjckSD9um
y5hwU09qkeWXbnx3KrlQ9jMTLrTI5A1r92LH1peR7GYm2EV8Wpk304cObepX
R1oF9XAuxHtXUj9OhqZ6eXcwgTx/kcoHowEU4qfbJvYywcreoO1byCBufvZe
rXeUCaoPf7pn9QxjOkNvg/sEE3Tb/ua5uPBRTyR3xcKvTFArGBZR/MpHS4f8
X8qzTFDoMA+LGBvBZhmD8bc/mZCvKelcdmwUjxYX9Rj/YcIdg8o80dpR9NhY
WnZiPgsKf202zEwYw391Jjm/FrBgv/TlRa9+juG1KxWp14VZ8FrF6WGZ5ThK
7jJ/JC/KgtAnsy618eMY11t155U4C85J3Gq7wxtHpWirUH0JFqiEKx8ZVJzA
l/trfL5IsmC5KkP+DlswT01R3I6sYIHw9uGr50InEJPq7aZkWJBXkUOyEcxf
3eYKhz1XseC/KzU1T2smcN7PU6zfcix4+8gkcG5oAhWSs6391rLgat68KcMf
E2hAFrFctIEFZa/9V3DnJvD4X2uTUEUWxKbNyGr8m8CrKUkGy5QF8Q1Hd7yc
nsBk2tjeW5tY8AHf9Gb3Cuaz+bp7Vquy4NOVTScpZYL59FWQRqIaC14+t2py
Shb0a3bdVqXtLFgsq/1h+sIEbhbeoPJMgwXiqY6204L5zjTdZYO6JgvYlyta
TopOoLPte7n03SxgfaxwPvxxHEPFhGX26LBAX3+M0+A5ji/eUpbl6LHggOHE
SMeGcaw8dl90vz4LzkT+5YYVjuGYxOiCEmBBmJX/32+cMZT4oP3PzJAFTQWL
V6iPjSJpRe1XqgkLiPwL5XGzI+iG68ZazFgwtOO4+P+/z4o+eXLQ1oIFDyoi
F3zr5WNd0cJ2JwoL/JsS0u+nDeP0GXLjGJUFuk0fLeuWDKO0fGL1WQYLJjA+
bN+xIaR77Cn25rLgjvRlk4yfA9i60fl1pAMLRIZcLuf38vB39dtnMidYsOcD
qWCnJA/lfRY8ijvJgivaoVu36vSiTUN8zGNXFvx1c78odrkbuwO/+L27yIJ0
u3UvdMtbcHBA07o7ggXaR/y83mYU4+Kb/hb2USyYp0GwxecKcDPx2Zh/U6DX
QJnl+qQcdI5x3Dsdy4J3LhrtQxovcdw4TnnxIxZoPg5N84l9QSybHlgfnsyC
o+5JjqaeGcSOpF1yy58J+BNq+q/1Vzbh9qNSQv4VC3Yte9vo/rGImH42N7s9
S+D3D0Pc39pfiAG6UVLIe0E+X78EMeqrieaF4Sa8DyzoMjqwum+uhvhwRO7u
nXwW4EIXWtSOeuKlxNH9k4Us+Eq7suuvZgORmPN02LSYBZ4PXQ+92NpIBKzS
0v1bzoLHUmr/Xo03ER4ll3rplSzwWORj6ZPdTDh4FIamfWbBF5f0/X5eLQRT
UXSXWI3AP0rWL68ptxKm1VZtx+tY8DDx5oMTH1sJXd87V3IbWMAbDNT6Y91G
qKl1bF3ZzALOmnpHufo2Yl2rUr1rKwsyzNuTUw+0E5LBzt4V7QI+1waVP09u
J4R2v9m4sYsF9BGPzF8z7cQ0b7bSp4cFFJVLKre1O4iBKP1zTTwWvJFbN+zr
3EE0EYFrNQZY0Ha5vDwvrIMoG/tUHDok4Idsnsu530Fk31t+uo/PArGOsr32
DzuIl6YsWf0xFtTGyRyZvd1BJM7ez4uZYMFd71KD7Rc7iMjkAYepKRZ4NQg5
qlp1EAHW6ssOTbNgw3tK6zKZDsJjvkfW4xkWdH4/QZGsbCfsU7MP//vBgs/z
Raa4Hu0E3Wb+YuZvFuT+8ojZJNFOmIibpL35K/DzxYH2F3fbCN33EUzxeWyY
E1q/RG2lgB/Hhnn2QmyIDyRF8oNaiXUy8il5C9nQrKX6S3W4hZAsOkZeJcKG
y7lGLTr6LcS3dZMPPomzoTjOpW9RYRPRV7nbTFmCDU16tVIOU41E40Wfr76S
bLhkO2LYK91IZDeKGe6UYcNuRWLTfR2BH66SR66vFMT7mdN4V6+OSNwZe7N/
NRui6dqGqrtqCf8I5b7YdYLnV19Uu7+wmjAxgsC5TWzQtZX8SDtfQuhOB6mz
VNmw5UTB/H2jRYTaw6qGdDU2aLcuOTVILiCW/WOrOGiwIXHt4PJ/I1lEY+a5
0kpdNuxw833yQM+LOK78QjTOgg2hZWdW1QqX4sViW2cVEhsuHp1T0LCowEj7
5Z/SKWyQ8TwuQrpZhTnJF8I+MdiwQbd7jeTSWpRWMVn29ygbMnTVFyWdb0bV
kt9nQuzY8MRy+S4XsVYEh9RqGUc2FHTrV56IacNTT2Sjt7kI+Aw5+PZRUieW
qPRLH/Fkg02uK3l0ey+2l8SeGz3PBrrMl40XO3rxq4N54/lLbFhypzqPEsTD
9U//i4nyY4PQsTNaZWV9uNvY8cfaK4J8PCIXNR/tR/NBOdbzQAGfL2D56u/9
eH5TgFxRKBte67wRVhIdxIhSrUtW4QK+ciNeOQj642PH4ba2G2wQ07klWy80
hNkiCXudotlwwV21S/3cENY8JSVM32LDSTXnlN3dQzhkvPCfX4wgHpxZ8J/h
MP4bzLJdGseGpZuiNV3uC96HwSfxbjwbSje/0lT7Noyqm9dvULnPhpLFCYxc
fT5CWa1f+gM2LFgUv2bCn490p6Ae/cdsqDe5X3Yrh48ui3UNPj1hQ1jwyw/+
43y88mzsISOFDS+PPU64vnIE40weLOh7wQbz66n/3dgzgmlDVDvX12xIU9Gv
drEcwZLgxcV/0thQVy8qJcQdwfbNOcoh/wnyqTkqo3VkBL+WnQmSecuGL7oP
q6bYI7j4hNLgg3dsyFoyenKjuWD+EG0y3vaBDX2bG8gfdo2gVkros+xcwXll
pNbXUiNobqovapzPBuO8TVq/+vl4bHjqRF2hIP76trzYND6eD0muOFzMhkj3
8xFhbnyM2MLaOlrKhqfNLS7dm/n4uHxJ2PkKNjDLVN/ebxzG7BP5owur2CAv
deJi08VhrBb1sIj6wgbJsIUP78sM42DKptdra9lQ415Nl346hP9M2ySe1wv4
8H/YRd4+hNL8iDO7mwR+mpi+d/H1IILqzA6rdjas3nTv5N7oAaRXpES1dbKB
33Hl347ZfnRxtvnq2MOGv54hn6ut+zH2+cf//AbYMOM1FzY3zcMp1Zu70yfZ
cPRsqPOtzm5sroSDK76x////Gi5PZbsx//S4tcd3AR+Hne16ozsxIt3Ubfcv
NgSygzOSoA1Vdee9zF7AAY5aknXenno8ZnpKoUiWA0liUaTtKRloOiK3Y+Nq
Dmz3XVsXO5MimNfL9APXcCC0PcA1U+c2/qtW4hpv4MC8lbnVy34+Iu4xW+98
2sIBnaMXt38V+kgE/LqWrKbGgVX7Yvo2vColnOO1MsK3ceDPz3PO5EOfCO3u
yBqrXRz4fCBvkeL2GqLe0XhJ/V4OiDB1LFZ3NBEfRL/LaREcqMxz7ps+00I8
fPFwy539HFCEDMlPs62E68RfI6YRB0ruppzX6+sgGFEvaO9NOBC55Kxmo3EX
ob+LZSd3iANvjIu8tlt1E0u9MvzbrQS/930hrh3VQ0yvOha5j8KBf6q8e7c3
9RLt2cvuJ1I5sGTHuZDbb3uJIm7uqzk6Bw4vZjPE9HnE83/OOUdYHIDAR2s+
5/KIqKRVnwo4HKAd33b5g1Yfcd6gpEXRlgPr0+cffZXcRxzucx+6coQDVbRH
X68u7SeMghRm+45xIPdG1hPVU/2E+uYvi4zsOWDrvJR+7WM/IV3hLf3UkQOn
TgxqXF0xQPw+qaq02JkD1ir9HlLsAaJ3abPGCRcOfPIbHlaOHSDKUwOh4rQA
D1Ms/l3VAJFG3mW11Y0DH9ISVhb8GiBiv3XbhLkL+Fjz20p//SBx+XaEy9g5
DiyUFm7Q1BskHPbsvWR5ngM3ZBXZKZaDhGXLcEjqRQ5kFm4gHrAGCa1LMbGS
PhzYWJdrsIU7SMivPfjU7bIA3/Jlzyn0QWIBfs2s9edAeVx8xTaTQYJ/JOnj
rqscUNChf/6iMUjUCFnW3QriQJh2YrXlikHi3ePfPd+DOdB21oddNjpA7Db0
mDW7zoHm6zLz6ThAZPaMLkkK50B4b7aFfegAoelnr/j9Bgf67I1zVloOEOnr
OveYRXOg6Oe9XVFiA8SOXLrF/VscMDuxOf479hOpnC/Hpu9wQKr6S8iJ0/3E
y9j88MR7HOg6d+WXSlYfobpH59G3BA6IzvswUULuI1Ia3rwzSeKAJEO9S2GA
RzxZ/oj39TEHLj6Ke136p5fY+GbNT+OnHAg2X2fpcbmXeGR1SyIhhQPndkaa
Jv7pIZLCAnWMX3NAb/42Sb3BbmLd1n+W8Wkc8L92qHElrZtIKPe0m0rngOG5
dGqodxcRJ+x0414WB9KLLjW3C3cQt/zM+ifyOVCRVJO/O6+JCPFYFhVbxwHP
odOH0rTLiMUrgp+MNXDgvyX1J4e3FRNBb+blGDRzoPutRnPlhkLi6vjUwGi7
oJ52TY4EzWQRvk71e/cPcMA1ODOqp8oB/whbUO4MceB8ny4+O30PLyUXO47w
BXiJtNL47yl4vvdt9O0JDmwVPfLg/Pr3eJZ7d2j4BwecyrzFAxzLcPKX1D/9
3xx4+rIrWt7kE565G7ri1l8OjGdbGtiu+4wujZf09YW4UB2w8cC6+hp0INne
ihbnwhRb4iOxpAn7xhtTBpdyQaHh8ul0o2Y8Hm6FeyW5sEdr0/TZ8y14pAL4
A9JceLYy2VItvw07nd7P6a3kQv3u8h5KQzvaiOyUiVrNhc7cXTvWd3cg+4AS
6K3jQkKR0eoVDV34t36xRNEGLqxVcd3V7dSNSfbjbWZKXNih7r90Z3c3Gs7U
pdQqc2G74wKrA6QeHAh678XezAUWk7DreteDISvvH+xV5UKsTW3np9W9qPbs
6gpndS7cXr7/Zt3ZXvyi7dwztZ0L1/7z/Fpc1Itny61SL+zkwpDr3JT7Eh7K
sLV85mtxIUxsS9prcx6+48sdCtnDBW9n/rdDV3nIuTRvtZQuF5webX2v8h8P
/4kPDMTu5cKPsccg18LDB/GfMjYQXAgW3e6zYIaHB9TfBDzbL8hHf4VrqWgf
DubeIe04wIXD6bvOW0j3Yail97p3RgK8J/4q+sj0oXrX0VHClAuiG2/MGi7t
w+ozxtmlh7ggJaf+6M5vHrrPUw+2suTC5JiCvnM3D2WjltObSFyw/G74OfMD
D98r/FA6bM2FOr6Z/sVwHnLTO6YGaFwQexL04AONh3MGRXiayYUT2u17fKV5
+LDuWfgMWxBP7GhjZXkvHrSL4PjacMFs6md59rleHJp23yJ8hAu3WrTHOat6
8Xogazb8GBfMaQ3zSt704DZZoljGngt5L+wNVhv0YM2TjTcTHLlwwy8x9kJ5
N3rsETuq7MyFiistsuIm3ZjNbPijeYYLRlo1gYP0TrQZzq7IceOC2qz4oaMK
HTjvYlLsAQ8uxNdEHahoa0Ojeyc1qRe4sPD4wyeOii1Y2zHfxf0KF75uV3f7
vqgOz50e1PkdyIVvsdWpCw/X4Kq5SpErwVxIle5dxGJ9QdsNsY+iwwX+INS2
biSXIf/YtrY3MVwY147WWdaVjuHfVqToxHFh1XuXwHHKE9xx9adnQTwXJPNc
rojNhqJn8sflNQ+40FGzRTfgyzNCaIhtNvlCwJd/SWmgegmx5tS199vyubD/
TiolO7OViJhz0LpeyIXzkjVlW90E80u00ZvBj1z4oEiS8FfuJPhvF6UklQv8
RrX8q/6hm7A17d/495OgfqbFctuCe4jato9JrM9c0N7m+OITuZfInnc1dnkd
F36vy7hNqecR224elz7TwAVn350pjuF9xENlw8hPTYJ6vPvvewb0E6FmQsFX
27mwZd1udaHbA8S/9p4FPZ1ckL1T6HRLa5A4e6bg8r4eLnxRZZdd/jJIsG/5
ec30c0F6RoN7f3yI+Kxy5BtlSOC3Rxv2+rkPEwbviTOpfIH+D2XVl04NE28P
rR8RH+NCdEvfRwVHPqHa+c/BaUIQ3y1A/0EDn0h07ez9OCXAqxo/33XvCLF8
QZ6twrTAL5POwu73Roig2wmtPjNcOFoVufbO1xHi5yYfeusPLizwcksu3z9K
uGRza3f/FvjPf8+Kf8GjRLf5Xsubf7lw7suPBpWyUYLataZiYo4Lfz4vnE/M
jRJlbr8PmgvZQGPNig6DbWPE3oVtBc8W2oBug4LmdtoYkXYne98iERtoMtJT
FfEYIzZuiXt/VNQGXFiu2rWhY0TshwtaeeI2QCvWHo+5O0YssWS9kZOwgUcT
e04cSxoj/Lq11b0kBfstt4MM7o8R02dXpdQtF+w7y+w1uzNGOC36sXGHjA3M
XdPtvx44RrTHNCWFrbSB6CxjyfWnxgiSapb88GobqNMwHl1nMUZ8zLkTe1De
Bv75n/nwRHmM2GPlKf1wnQ3InIh4VTczSjzvoUX+22AD2bPL1cryR4l1HlpL
OEo2sNm93+fplVEiWlgmOEvZBiq+tGy/TYwSwnenF0hvtgFGh9GVd9MjxMWt
9ZddVW2AG7CMo/dohBjP/e93pZoNLE4Zfmp8aIRo7D37LVDDBkrOxHe/DOYT
ZucoZ3p3CfgYn/rv+Do+kSeyc0R/tw1kzJh5c18PE0/UpnpndW1gQf06sfbc
IcLT80ztiQM2IAc9wTlJAwR/sZVliZENvFljHqMsMfC/ACED3vw/XpsuyiJJ
XUBfWRL9dXflP0bA7cHbTV1AaetjuKw+5D8VCmyxTVddQPr0+JWepeE/pEN9
evBZXUBTQXokIuTgPzJ9jkOTXF1AbjlMeckf4D9O8LDV2GFdQMdRueOHH90/
htb1+WNsXUAksZp2W7bWP/iif0J6gV1A+wWcsN2Wwz+G3JALHYRdQMKWnM2q
b8A/FBai1L+GXUA8+rtJx6G6PzCJxGYFjF1A5I3FTcXFrD9pbwmLkJZdQOvr
Cvg3zqG/+KgaVDOZXUD3TS6odtesv4biKx3Wm11AIYGflY/Ms7+iVU6vG6Fd
QOISVS3RGb6/MI9feL6jXUBIuY3y4YDBv77IcEFhpl1A6oQLxoPew7/aO5PT
pqtdQCykD717Usi/aHWknEmuXUBZKdDSv2bKv/autWXssF1AANxsjYlgzL+E
6MYuj7NdQEgm5xjcPs6/EiLY9zG2XUCC51McZQDQv6Bb6cDUuF1AHvhX4LbS
0L8ulfqJd7tdQLuN1f3wldG/vM4LUxq+XUDz1p/sqUnSv0sIHRy9wF1AxYz/
/X3t0r/aQS7lX8NdQHFgrAkKgdO/aHs/rgLGXUA1irMX9APUv/a0UHelyF1A
GdBX+ep11L+E7mFASMtdQP6t/gme1tS/EihzCevNXUDp0NVsxSXVv6BhhNKN
0F1AYudLWyVj1b8um5WbMNNdQAuqUvyCjtW/vNSmZNPVXUAJOdQcq6fVv0oO
uC122F1ABKrz23mu1b/YR8n2GNtdQDksuSvNotW/ZoHav7vdXUCytwEEiYTV
v/S664he4F1AVXM8SqNT1b+C9PxRAeNdQFJjNTQVENW/EC4OG6TlXUDOOF4/
3LnUv55nH+RG6F1Ah7upNwlR1L8toTCt6epdQEl4/Fiy1dO/vNpBdoztXUBW
d4qh8EfTv0oUUz8v8F1AAMGPKPCn0r/YTWQI0vJdQDDudBnl9dG/Zod10XT1
XUAIqD3UBTLRv/TAhpoX+F1Ar7Yapplc0L+C+pdjuvpdQHTtiUje686/EDSp
LF39XUCZppMuuvzMv55tuvX//11A3JSJcI3syr8sF9by
     "]]}},
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->True,
  AxesOrigin->{0, 0},
  PlotRange->{{0, 120}, {-1.0471217895999327`, 1.0471975511903726`}},
  PlotRangeClipping->True,
  PlotRangePadding->{
    Scaled[0.02], 
    Scaled[0.02]}]], "Output",
 CellChangeTimes->{
  3.555364621475562*^9, 3.5553647100578527`*^9, 3.555364763105072*^9, 
   3.555364812051029*^9, 3.555364903627853*^9, 3.5553649481717987`*^9, {
   3.555365005246057*^9, 3.555365014961789*^9}, {3.5553650899316807`*^9, 
   3.555365102931044*^9}, {3.5553651605179358`*^9, 3.5553652323458347`*^9}, 
   3.565169394797014*^9, 3.565169791677289*^9, 3.565302451561283*^9, 
   3.565302866374014*^9, 3.565303247168141*^9, 3.565303831884712*^9, 
   3.565303944850338*^9, 3.565303981724102*^9, 3.565304284393475*^9, 
   3.56530486404993*^9, 3.565304915222004*^9, 3.565304991246258*^9, 
   3.565368123849173*^9, 3.5653684482372704`*^9, 3.565371911148508*^9, 
   3.565372155504032*^9, 3.5653724245860043`*^9, 3.565372505583416*^9, 
   3.565372666329018*^9, 3.565372818914096*^9, 3.565372921427143*^9, 
   3.56537301933108*^9, 3.565373252519876*^9}]
}, Open  ]]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Animate solution", "Section",
 CellChangeTimes->{{3.555364514689636*^9, 3.5553645176995783`*^9}, {
  3.5553645743566427`*^9, 3.555364576151555*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"elbargetnisol", "[", "t_", "]"}], ":=", 
   RowBox[{"elbargetni", "[", 
    RowBox[{
     RowBox[{"Evaluate", "[", 
      RowBox[{
       RowBox[{"angle1", "[", "t", "]"}], "/.", 
       RowBox[{"sol", "[", 
        RowBox[{"[", "1", "]"}], "]"}]}], "]"}], ",", 
     RowBox[{"-", 
      RowBox[{"Evaluate", "[", 
       RowBox[{
        RowBox[{"angle2", "[", "t", "]"}], "/.", 
        RowBox[{"sol", "[", 
         RowBox[{"[", "1", "]"}], "]"}]}], "]"}]}], ",", 
     RowBox[{"dz", "[", "t", "]"}]}], "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.555357675977289*^9, 3.555357723304922*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"ani", "=", 
  RowBox[{"Animate", "[", 
   RowBox[{
    RowBox[{"Graphics3D", "[", 
     RowBox[{
      RowBox[{"elbargetnisol", "[", "t", "]"}], ",", "\[IndentingNewLine]", 
      RowBox[{"ViewVertical", "\[Rule]", 
       RowBox[{"{", 
        RowBox[{"0", ",", "1", ",", "0"}], "}"}]}], ",", 
      "\[IndentingNewLine]", 
      RowBox[{"ViewPoint", "\[Rule]", 
       RowBox[{"0.9", 
        RowBox[{"{", 
         RowBox[{"2.0", ",", "1.4", ",", 
          RowBox[{"-", "1.6"}]}], "}"}]}]}], ",", "\[IndentingNewLine]", 
      RowBox[{"Boxed", "\[Rule]", "False"}], ",", 
      RowBox[{"ImageSize", "\[Rule]", "500"}]}], "]"}], ",", 
    RowBox[{"{", 
     RowBox[{"t", ",", "0", ",", "tend"}], "}"}], ",", 
    RowBox[{"DefaultDuration", "\[Rule]", "30"}], ",", 
    RowBox[{"AnimationRunning", "\[Rule]", "False"}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.555352370964323*^9, 3.5553524113833303`*^9}, {
   3.555352457160231*^9, 3.555352534915173*^9}, {3.555352597618512*^9, 
   3.555352603792882*^9}, {3.555352648929929*^9, 3.555352652033133*^9}, {
   3.555352731871526*^9, 3.555352736414269*^9}, {3.555353090532371*^9, 
   3.555353169077889*^9}, 3.555353531309916*^9, {3.555353570560288*^9, 
   3.555353571362381*^9}, {3.5553537534311113`*^9, 3.555353754299918*^9}, {
   3.5553542248254547`*^9, 3.55535422602872*^9}, {3.555357719395204*^9, 
   3.55535773550704*^9}, {3.555357771120057*^9, 3.555357775997511*^9}, 
   3.555359664724098*^9, {3.555359724735792*^9, 3.555359730580864*^9}, 
   3.555364843859899*^9, 3.555365030887785*^9}],

Cell[BoxData[
 TagBox[
  StyleBox[
   DynamicModuleBox[{$CellContext`t$$ = 0., Typeset`show$$ = True, 
    Typeset`bookmarkList$$ = {}, Typeset`bookmarkMode$$ = "Menu", 
    Typeset`animator$$, Typeset`animvar$$ = 1, Typeset`name$$ = 
    "\"untitled\"", Typeset`specs$$ = {{
      Hold[$CellContext`t$$], 0, 120}}, Typeset`size$$ = {500., {254., 258.}},
     Typeset`update$$ = 0, Typeset`initDone$$, Typeset`skipInitDone$$ = 
    True, $CellContext`t$172866$$ = 0}, 
    DynamicBox[Manipulate`ManipulateBoxes[
     1, StandardForm, "Variables" :> {$CellContext`t$$ = 0}, 
      "ControllerVariables" :> {
        Hold[$CellContext`t$$, $CellContext`t$172866$$, 0]}, 
      "OtherVariables" :> {
       Typeset`show$$, Typeset`bookmarkList$$, Typeset`bookmarkMode$$, 
        Typeset`animator$$, Typeset`animvar$$, Typeset`name$$, 
        Typeset`specs$$, Typeset`size$$, Typeset`update$$, Typeset`initDone$$,
         Typeset`skipInitDone$$}, "Body" :> Graphics3D[
        $CellContext`elbargetnisol[$CellContext`t$$], 
        ViewVertical -> {0, 1, 0}, ViewPoint -> 0.9 {2., 1.4, -1.6}, Boxed -> 
        False, ImageSize -> 500], 
      "Specifications" :> {{$CellContext`t$$, 0, 120, DefaultDuration -> 30, 
         AnimationRunning -> False, 
         AppearanceElements -> {
          "ProgressSlider", "PlayPauseButton", "FasterSlowerButtons", 
           "DirectionButton"}}}, 
      "Options" :> {
       ControlType -> Animator, AppearanceElements -> None, 
        SynchronousUpdating -> True, ShrinkingDelay -> 60.}, 
      "DefaultOptions" :> {}],
     ImageSizeCache->{545., {290., 296.}},
     SingleEvaluation->True],
    Deinitialization:>None,
    DynamicModuleValues:>{},
    SynchronousInitialization->True,
    UnsavedVariables:>{Typeset`initDone$$},
    UntrackedVariables:>{Typeset`size$$}], "Manipulate",
   Deployed->True,
   StripOnInput->False],
  Manipulate`InterpretManipulate[1]]], "Output",
 CellChangeTimes->{{3.555352512230657*^9, 3.55535253544635*^9}, 
   3.555352606147773*^9, 3.555352652996244*^9, {3.555352737038814*^9, 
   3.555352773406142*^9}, 3.555352824653995*^9, {3.555352873371582*^9, 
   3.5553529347682457`*^9}, {3.555353019454166*^9, 3.555353032376458*^9}, {
   3.5553531237053347`*^9, 3.555353133316844*^9}, {3.5553531703460617`*^9, 
   3.555353246261344*^9}, {3.555353502748118*^9, 3.55535357202326*^9}, {
   3.555353605543983*^9, 3.555353631517132*^9}, 3.5553536615858707`*^9, {
   3.5553537329916973`*^9, 3.555353754813377*^9}, {3.5553537990930862`*^9, 
   3.55535381043624*^9}, {3.555353855294125*^9, 3.555353884602025*^9}, {
   3.555353915928392*^9, 3.5553539868039293`*^9}, 3.5553540746604347`*^9, {
   3.555354227791162*^9, 3.555354230727332*^9}, 3.555356876923644*^9, {
   3.5553577609559402`*^9, 3.555357800400856*^9}, {3.555359639296974*^9, 
   3.555359668653458*^9}, {3.555359721360714*^9, 3.555359732747514*^9}, 
   3.555359765384256*^9, {3.555360863373385*^9, 3.5553608690695133`*^9}, {
   3.5553646488658333`*^9, 3.555364654214231*^9}, {3.5553646968101177`*^9, 
   3.555364717650507*^9}, {3.5553647515716248`*^9, 3.555364848026808*^9}, {
   3.555364891382629*^9, 3.555365033116992*^9}, 3.555365065979293*^9, {
   3.555365237523664*^9, 3.555365240905718*^9}, {3.5553653078731956`*^9, 
   3.5553653186646433`*^9}, 3.555365473422389*^9, {3.555365608892817*^9, 
   3.555365611172298*^9}, 3.565169394910014*^9, 3.5651697917558117`*^9, {
   3.5653024516127863`*^9, 3.565302488557988*^9}, {3.565302866462113*^9, 
   3.565302909284342*^9}, {3.565303247324109*^9, 3.565303251530116*^9}, 
   3.56530328402964*^9, {3.56530383195187*^9, 3.565303860755979*^9}, {
   3.5653039449145603`*^9, 3.565303989055348*^9}, 3.565304035119863*^9, 
   3.565304284471442*^9, 3.565304864139121*^9, 3.5653049154895983`*^9, {
   3.565304991530089*^9, 3.5653050000608377`*^9}, 3.5653681241632357`*^9, 
   3.565368448542327*^9, {3.565371911214579*^9, 3.565371917718746*^9}, 
   3.565371970308546*^9, {3.565372155572151*^9, 3.565372161407823*^9}, 
   3.565372236877881*^9, 3.5653723097993813`*^9, 3.56537234817831*^9, {
   3.565372424645318*^9, 3.565372433934555*^9}, 3.565372475354088*^9, {
   3.565372505642325*^9, 3.5653725293843718`*^9}, 3.5653726664025373`*^9, 
   3.565372818981872*^9, 3.565372921500214*^9, 3.5653730194559593`*^9, 
   3.5653732525743837`*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell["Error in constraint", "Subsection",
 CellChangeTimes->{{3.555353675796515*^9, 3.555353687450966*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Plot", "[", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"Evaluate", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"angle1", "'"}], "[", "t", "]"}], "/.", "sol"}], "]"}], 
     RowBox[{"f", "[", "t", "]"}]}], "+", 
    RowBox[{"Evaluate", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"angle2", "'"}], "[", "t", "]"}], "/.", "sol"}], "]"}]}], ",", 
   
   RowBox[{"{", 
    RowBox[{"t", ",", "0", ",", "20"}], "}"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.5553532583252783`*^9, 3.555353491298642*^9}}],

Cell[BoxData[
 GraphicsBox[{{}, {}, 
   {Hue[0.67, 0.6, 0.6], LineBox[CompressedData["
1:eJwk13c81t8XAHBZKZuGJKtBSCqVoktmJCGUQpJCZIXshITsrJC9I3tzPfbe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     "]]}},
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->True,
  AxesOrigin->{0, 0},
  PlotRange->{{0, 20}, {-7.4184657115061725`*^-6, 7.568995834206227*^-6}},
  PlotRangeClipping->True,
  PlotRangePadding->{
    Scaled[0.02], 
    Scaled[0.02]}]], "Output",
 CellChangeTimes->{{3.555353362347363*^9, 3.5553534232294073`*^9}, {
   3.555353493115658*^9, 3.5553535179924097`*^9}, 3.555353632244903*^9, 
   3.55535366452599*^9, 3.55535776162882*^9, 3.555364649427293*^9, 
   3.5553647723131847`*^9, 3.555364820008645*^9, 3.5553649153821783`*^9, 
   3.555364961085142*^9, 3.555365021306576*^9, 3.555365237894216*^9, 
   3.5651693953585787`*^9, 3.565169792170001*^9, 3.565302452039913*^9, 
   3.565302866917555*^9, 3.5653032476782312`*^9, 3.5653038322670527`*^9, 
   3.5653039452299767`*^9, 3.565303982222824*^9, 3.565304284786879*^9, 
   3.5653048644685*^9, 3.5653049158302383`*^9, 3.565304992121768*^9, 
   3.565368124695374*^9, 3.5653684488651648`*^9, 3.565371911548962*^9, 
   3.565372155916005*^9, 3.565372425014488*^9, 3.56537250600764*^9, 
   3.565372666749617*^9, 3.565372819355348*^9, 3.565372921920332*^9, 
   3.5653730198339167`*^9, 3.56537325292546*^9}]
}, Open  ]]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Export movie", "Section",
 CellChangeTimes->{{3.55535692499109*^9, 3.555356926726871*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"SetDirectory", "[", 
   RowBox[{"NotebookDirectory", "[", "]"}], "]"}], ";", 
  RowBox[{"SetDirectory", "[", "\"\<elbargetnimovie\>\"", "]"}]}]], "Input",
 CellChangeTimes->{{3.555356915590431*^9, 3.555356953615037*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"SetDirectory", "::", "\<\"cdir\"\>"}], ":", 
  " ", "\<\"\\!\\(\\*StyleBox[\\\"\\\\\\\"Cannot set current directory to \
\\\\\\\"\\\", \
\\\"MT\\\"]\\)\[NoBreak]\\!\\(\\*StyleBox[\\!\\(\\\"elbargetnimovie\\\"\\), \
\\\"MT\\\"]\\)\[NoBreak]\\!\\(\\*StyleBox[\\\"\\\\\\\".\\\\\\\"\\\", \\\"MT\\\
\"]\\) \\!\\(\\*ButtonBox[\\\"\[RightSkeleton]\\\", \
ButtonStyle->\\\"Link\\\", ButtonFrame->None, \
ButtonData:>\\\"paclet:ref/message/General/cdir\\\", ButtonNote -> \
\\\"SetDirectory::cdir\\\"]\\)\"\>"}]], "Message", "MSG",
 CellChangeTimes->{3.565169395426675*^9, 3.5651697922554092`*^9, 
  3.56530245211138*^9, 3.565302867330758*^9, 3.565303247955832*^9, 
  3.5653038322976847`*^9, 3.5653039452566338`*^9, 3.565303982304104*^9, 
  3.565304284823962*^9, 3.565304864521237*^9, 3.56530491593048*^9, 
  3.565304992178055*^9, 3.565368124781848*^9, 3.565368448976807*^9, 
  3.565371911672399*^9, 3.565372156012123*^9, 3.565372425153388*^9, 
  3.565372506213793*^9, 3.565372666785418*^9, 3.565372819769644*^9, 
  3.565372922798995*^9, 3.5653730206316023`*^9, 3.565373253346463*^9}],

Cell[BoxData["$Failed"], "Output",
 CellChangeTimes->{3.555356920612968*^9, 3.555356957987241*^9, 
  3.555357762038149*^9, 3.565169395427536*^9, 3.565169792258512*^9, 
  3.5653024521147842`*^9, 3.565302867333262*^9, 3.565303247958906*^9, 
  3.565303832300585*^9, 3.5653039452591333`*^9, 3.565303982306552*^9, 
  3.565304284827108*^9, 3.565304864524185*^9, 3.565304915933859*^9, 
  3.565304992181512*^9, 3.565368124784257*^9, 3.565368448979638*^9, 
  3.565371911674881*^9, 3.56537215601447*^9, 3.565372425155987*^9, 
  3.565372506216209*^9, 3.565372666787871*^9, 3.565372819772614*^9, 
  3.565372922801855*^9, 3.565373020678165*^9, 3.565373253349066*^9}]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"duration", "=", "20"}], ";", 
  RowBox[{"fps", "=", "30"}], ";", 
  RowBox[{"filename", "=", "\"\<elbargetni\>\""}], ";"}]], "Input",
 CellChangeTimes->{{3.5553589527358*^9, 3.555358997275339*^9}, {
  3.555359780851754*^9, 3.555359788137006*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"tvec", "=", 
   RowBox[{"Range", "[", 
    RowBox[{"0", ",", "tend", ",", 
     RowBox[{"tend", "/", 
      RowBox[{"(", 
       RowBox[{"duration", " ", "fps"}], ")"}]}]}], "]"}]}], ";", 
  RowBox[{"Length", "[", "tvec", "]"}]}]], "Input",
 CellChangeTimes->{{3.555359011798533*^9, 3.555359026994308*^9}, {
  3.555359802778418*^9, 3.555359812376272*^9}}],

Cell[BoxData["601"], "Output",
 CellChangeTimes->{3.555359813131884*^9, 3.565169395610037*^9, 
  3.5651697923411083`*^9, 3.56530245218368*^9, 3.565302867515799*^9, 
  3.565303248135332*^9, 3.565303832382765*^9, 3.5653039453207493`*^9, 
  3.565303982443646*^9, 3.565304284878471*^9, 3.5653048646570663`*^9, 
  3.5653049160011253`*^9, 3.565304992290444*^9, 3.5653681248505707`*^9, 
  3.5653684490531073`*^9, 3.565371911738801*^9, 3.5653721560777082`*^9, 
  3.565372425215735*^9, 3.5653725063292847`*^9, 3.565372666948966*^9, 
  3.5653728198547173`*^9, 3.565372923218931*^9, 3.565373020979546*^9, 
  3.565373253485118*^9}]
}, Open  ]],

Cell["\<\
Actually exporting the images. Movie can be created with the free application \
\"Time Lapse Assembler\". To trim the image files, run \"convert -trim $file \
$file\" for each file in *.jpg.\
\>", "Text",
 CellChangeTimes->{{3.555360793962689*^9, 3.555360798503257*^9}, {
  3.555364361669553*^9, 3.5553644327403107`*^9}}],

Cell[BoxData[
 RowBox[{"(*", 
  RowBox[{"For", "[", 
   RowBox[{
    RowBox[{"i", "=", "1"}], ",", 
    RowBox[{"i", " ", "\[LessEqual]", 
     RowBox[{"Length", "[", "tvec", "]"}]}], ",", 
    RowBox[{"i", "++"}], ",", 
    RowBox[{"Export", "[", 
     RowBox[{
      RowBox[{"filename", "<>", 
       RowBox[{"ToString", "[", "i", "]"}], "<>", "\"\<.jpg\>\""}], ",", 
      RowBox[{"Graphics3D", "[", 
       RowBox[{
        RowBox[{"elbargetnisol", "[", 
         RowBox[{"tvec", "[", 
          RowBox[{"[", "i", "]"}], "]"}], "]"}], ",", "\[IndentingNewLine]", 
        RowBox[{"ViewVertical", "\[Rule]", 
         RowBox[{"{", 
          RowBox[{"0", ",", "1", ",", "0"}], "}"}]}], ",", 
        "\[IndentingNewLine]", 
        RowBox[{"ViewPoint", "\[Rule]", 
         RowBox[{"0.9", 
          RowBox[{"{", 
           RowBox[{"2.0", ",", "1.4", ",", 
            RowBox[{"-", "1.6"}]}], "}"}]}]}], ",", "\[IndentingNewLine]", 
        RowBox[{"Boxed", "\[Rule]", "False"}], ",", 
        RowBox[{"ImageSize", "\[Rule]", "640"}], ",", 
        RowBox[{"RotationAction", "\[Rule]", "\"\<Fit\>\""}]}], "]"}], ",", 
      RowBox[{"\"\<CompressionLevel\>\"", "\[Rule]", "0"}]}], "]"}]}], "]"}], 
  "*)"}]], "Input",
 CellChangeTimes->{{3.555359031707396*^9, 3.5553591119554787`*^9}, {
  3.5553592216176567`*^9, 3.555359265094118*^9}, {3.555360778841833*^9, 
  3.555360788538245*^9}}],

Cell["Preview of first image", "Text",
 CellChangeTimes->{{3.555360805335299*^9, 3.555360810446364*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Framed", "[", 
  RowBox[{"Graphics3D", "[", 
   RowBox[{
    RowBox[{"elbargetnisol", "[", 
     RowBox[{"tend", "*", "0.17"}], "]"}], ",", "\[IndentingNewLine]", 
    RowBox[{"ViewVertical", "\[Rule]", 
     RowBox[{"{", 
      RowBox[{"0", ",", "1", ",", "0"}], "}"}]}], ",", "\[IndentingNewLine]", 
    
    RowBox[{"ViewPoint", "\[Rule]", 
     RowBox[{"0.9", 
      RowBox[{"{", 
       RowBox[{"2.0", ",", "1.4", ",", 
        RowBox[{"-", "1.6"}]}], "}"}]}]}], ",", "\[IndentingNewLine]", 
    RowBox[{"Boxed", "\[Rule]", "False"}], ",", 
    RowBox[{"ImageSize", "\[Rule]", "640"}], ",", 
    RowBox[{"RotationAction", "\[Rule]", "\"\<Fit\>\""}]}], "]"}], 
  "]"}]], "Input",
 CellChangeTimes->{{3.555357838252398*^9, 3.555357891712676*^9}, {
  3.55535805183246*^9, 3.55535807529873*^9}, {3.555358115188087*^9, 
  3.555358117114305*^9}, {3.555358163786227*^9, 3.555358179359467*^9}, {
  3.55535827549498*^9, 3.555358317962954*^9}, {3.555358442289459*^9, 
  3.5553584464382353`*^9}, {3.555358575749178*^9, 3.555358578030553*^9}, {
  3.555358609910647*^9, 3.555358615081696*^9}, {3.555358676136099*^9, 
  3.555358915231917*^9}, {3.565170198516862*^9, 3.565170272099669*^9}, {
  3.565304376882449*^9, 3.565304420778243*^9}}],

Cell[BoxData[
 FrameBox[
  Graphics3DBox[{
    {RGBColor[0.88, 1, 0.88], 
     GeometricTransformation3DBox[
      GeometricTransformation3DBox[{
        CylinderBox[
         NCache[{{0, 0, Rational[-1, 2]}, {0, 0, Rational[1, 2]}}, {{
           0, 0, -0.5}, {0, 0, 0.5}}], 0.03], 
        ConeBox[{{0, 0, -0.2}, {0, 0, 0.2}}, 0.2], 
        {GrayLevel[0], Line3DBox[{{0.2, 0, -0.2}, {0, 0, 0.2}}], 
         Line3DBox[{{-0.2, 0, -0.2}, {0, 0, 0.2}}], 
         Line3DBox[{{0, 0.2, -0.2}, {0, 0, 0.2}}], 
         Line3DBox[{{0, -0.2, -0.2}, {0, 0, 0.2}}], 
         Line3DBox[{{0.2, 0, -0.2}, {-0.2, 0, -0.2}}], 
         Line3DBox[{{0, 0.2, -0.2}, {0, -0.2, -0.2}}], 
         Line3DBox[
          NCache[{{0, 0.03, Rational[-1, 2]}, {0, 0.03, Rational[1, 2]}}, {{
            0, 0.03, -0.5}, {0, 0.03, 0.5}}]], 
         Line3DBox[
          NCache[{{0, -0.03, Rational[-1, 2]}, {0, -0.03, Rational[1, 2]}}, {{
            0, -0.03, -0.5}, {0, -0.03, 0.5}}]], 
         Line3DBox[
          NCache[{{0.03, 0, Rational[-1, 2]}, {0.03, 0, Rational[1, 2]}}, {{
            0.03, 0, -0.5}, {0.03, 0, 0.5}}]], 
         Line3DBox[
          NCache[{{-0.03, 0, Rational[-1, 2]}, {-0.03, 0, Rational[
             1, 2]}}, {{-0.03, 0, -0.5}, {-0.03, 0, 0.5}}]]}}, {0, 0, 0}], {{
      0.728457262647221, -0.6850912468398043, 0.}, {0.6850912468398043, 
      0.728457262647221, 0.}, {0., 0., 1.}}]}, 
    {RGBColor[0.87, 0.94, 1], 
     GeometricTransformation3DBox[
      GeometricTransformation3DBox[
       GeometricTransformation3DBox[{
         CylinderBox[
          NCache[{{0, 0, Rational[-1, 2]}, {0, 0, Rational[1, 2]}}, {{
            0, 0, -0.5}, {0, 0, 0.5}}], 0.03], 
         ConeBox[{{0, 0, -0.2}, {0, 0, 0.2}}, 0.2], 
         {GrayLevel[0], Line3DBox[{{0.2, 0, -0.2}, {0, 0, 0.2}}], 
          Line3DBox[{{-0.2, 0, -0.2}, {0, 0, 0.2}}], 
          Line3DBox[{{0, 0.2, -0.2}, {0, 0, 0.2}}], 
          Line3DBox[{{0, -0.2, -0.2}, {0, 0, 0.2}}], 
          Line3DBox[{{0.2, 0, -0.2}, {-0.2, 0, -0.2}}], 
          Line3DBox[{{0, 0.2, -0.2}, {0, -0.2, -0.2}}], 
          Line3DBox[
           NCache[{{0, 0.03, Rational[-1, 2]}, {0, 0.03, Rational[1, 2]}}, {{
             0, 0.03, -0.5}, {0, 0.03, 0.5}}]], 
          Line3DBox[
           NCache[{{0, -0.03, Rational[-1, 2]}, {
             0, -0.03, Rational[1, 2]}}, {{0, -0.03, -0.5}, {
             0, -0.03, 0.5}}]], 
          Line3DBox[
           NCache[{{0.03, 0, Rational[-1, 2]}, {0.03, 0, Rational[1, 2]}}, {{
             0.03, 0, -0.5}, {0.03, 0, 0.5}}]], 
          Line3DBox[
           NCache[{{-0.03, 0, Rational[-1, 2]}, {-0.03, 0, Rational[
              1, 2]}}, {{-0.03, 0, -0.5}, {-0.03, 0, 0.5}}]]}}, {{-1, 0, 0}, {
        0, 1, 0}, {0, 0, -1}}], {{0.7744983934272471, 0.6325758757482086, 
       0.}, {-0.6325758757482086, 0.7744983934272471, 0.}, {0., 0., 1.}}], {
      0.8, 0, 0}], GeometricTransformation3DBox[
      {RGBColor[1, 0, 0], Thickness[0.008], 
       Line3DBox[{{
         0.00294933729117913, 0.11796106416173345`, 0}, {-0.00884185317702852,
           0.11766619260017554`, 0}, {-0.020544698771019377`, 
          0.11619563933742871`, 0}, {-0.03204226852606472, 
          0.11356409765559403`, 0}, {-0.04321968252576338, 
          0.10979786104928436`, 0}, {-0.053965259744192216`, 
          0.1049345605097177, 0}, {-0.06417163392580028, 0.09902278852829188, 
          0}, {-0.07373682635354366, 0.09212161357647339, 
          0}, {-0.0825652647865166, 0.0842999899131556, 
          0}, {-0.0905687383861906, 0.07563606861649738, 
          0}, {-0.09766727908995432, 0.06621641672418332, 
          0}, {-0.10378996062556138`, 0.05613515228419847, 
          0}, {-0.1088756071829974, 0.045493003958404186`, 
          0}, {-0.11287340466295172`, 0.03439630457504532, 
          0}, {-0.1157434083945008, 0.022955928686279204`, 
          0}, {-0.1174569422490561, 0.011286184746300958`, 
          0}, {-0.11799688516276188`, -0.0004963270209456882, 
          0}, {-0.1173578422045058, -0.012273879652662946`, 
          0}, {-0.11554619848028722`, -0.023928795736095965`, 
          0}, {-0.11258005533534877`, -0.035344623202342176`, 
          0}, {-0.10848904949151808`, -0.04640729887692964, 
          0}, {-0.10331405692687998`, -0.05700628816135233, 
          0}, {-0.0971067844565152, -0.06703568945824032, 
          0}, {-0.08992925309509617, -0.07639529230511438, 
          0}, {-0.08185317836340977, -0.08499157864420193, 
          0}, {-0.07295925373057965, -0.09273865722395723, 
          0}, {-0.0633363443515964, -0.09955912179605513, 
          0}, {-0.053080599156063876`, -0.10538482453303705`, 
          0}, {-0.042294490159877234`, -0.11015755693887633`, 
          0}, {-0.03108578859871278, -0.11382963144902944`, 
          0}, {-0.01956648811346557, -0.11636435790881736`, 
          0}, {-0.00785168574680962, -0.11773641016932307`, 0}, {
         0.8024495443695914, -0.09797145325241842, 0}, {
         0.8122181317628206, -0.0972374576808534, 0}, {
         0.8218646396222533, -0.09553189757457138, 0}, {
         0.8312926832300692, -0.0928718143263711, 0}, {
         0.8404080606910361, -0.08928378660876196, 0}, {
         0.8491196941667073, -0.08480366480865403, 0}, {
         0.8573405398950769, -0.07947621282214265, 0}, {
         0.8649884579030772, -0.07335466078845548, 0}, {
         0.871987032722038, -0.06650017323199713, 0}, {
         0.8782663369057896, -0.05898123792663937, 0}, {
         0.8837636297225899, -0.05087298158852367, 0}, {
         0.8884239840397766, -0.042256419234747454`, 0}, {
         0.892200835137521, -0.033217644708092735`, 0}, {
         0.8950564459681153, -0.023846970455808147`, 0}, {
         0.8969622842120796, -0.0142380251574896, 0}, {
         0.8978993073636666, -0.004486818218262712, 0}, {
         0.8978581529972844, 0.005309219525456058, 0}, {
         0.896839232313758, 0.015052209302671113`, 0}, {
         0.8948527260317467, 0.024644802380132842`, 0}, {
         0.8919184826653689, 0.033991152738700764`, 0}, {
         0.8880658202044094, 0.0429978747350849, 0}, {
         0.8833332331786572, 0.05157497618032368, 0}, {
         0.8777680080332885, 0.059636757511989165`, 0}, {
         0.8714257506583366, 0.067102668075886, 0}, {
         0.8643698307930209, 0.0738981109615616, 0}, {
         0.8566707488562584, 0.07995518834997699, 0}, {
         0.8484054315297832, 0.08521337992607077, 0}, {
         0.8396564631321707, 0.08962014757774164, 0}, {
         0.8305112604636253, 0.09313146033929791, 0}, {
         0.8210611993662092, 0.09571223433431168, 0}, {
         0.8114007017266329, 0.09733668332211526, 0}, {
         0.00294933729117913, 0.11796106416173345`, 0}}]}, {
      0, 0, -0.01999585800285339}], 
     GeometricTransformation3DBox[{
       CuboidBox[{0.051, 
        0.051, -0.03499585800285339}, {-0.051, -0.051, -0.00499585800285339}],
        CuboidBox[{0.051, 
        0.2, -0.04999585800285339}, {-0.051, -0.2, -0.03499585800285339}], 
       CuboidBox[{0.051, 0.2, -0.00499585800285339}, {-0.051, -0.2, 
        0.01000414199714661}], 
       {RGBColor[0.435, 0.47, 0.5], Thickness[0.005], 
        GeometricTransformation3DBox[
         GeometricTransformation3DBox[Line3DBox[CompressedData["
1:eJxdlg1MlHUcxyHXRDMdBZZpKBkIaU1jUxsvXzVIwJgDRU3eUkFNW5i2lmeZ
pYeCJpBCvhQ74PQ4SlLDRYb8ISTxhSa+hODb8f4OtZJCUeLu+3vY6NlubMdz
z//38vl+7lxXxofFPWZnZxc38Bo28Gp1n+Hw3YRc2P3vmue9+ZQuNQeT+oZP
zT+eii1OefNrdTtwe6HfDYOLET4Ll8X9azTI+/vxzj96tSftENY/sdTr3Oaj
KHDRt4cWZKDyhylfL/5yO+bO+svgf9Qs9xtx2qHSq2bJNvWMPnZlzAUzDh20
XmZUh41z+NnjoIoYFpBxpVZ7Th5eSvN/FunZauN9RzeTfyY6Qq3/OYEXMtxm
zZmfo9CWtjHttX3y/HysibmTETMuVwWpueFjsBwjq7I3+I78EX1JebO3Xc9R
hyd8Urx8coriuT/hqZ6U8M5Mo4qaecDd2d6gPCOTf7nnUYioutjnTA8Oq8AR
0S+OHnVUsZ4i/NlX4nW7PEEFhJztydtiVsaBp1dlFyO8L8tx6ys6XDQ+Gt/T
bFasswTn3WZO3HvqKwTo/h4/1t+kvGxXKXYbg5LaHLJREOEyuvdupmL9Z7HL
b/vW+h4TMk+/Gn74zH5Ves9joKIytAZ5z94yJheFwY37irzXKfZ1Dm+7rknF
02aU7OueenPyFwizFVqOM65LY4dNOoLyIIsh5GSGzPk80nfYGb5f/g0i3qzw
LD1wBLU668EXkLp22TRjbyISpjzpbg42g3O4hLHb4tfm5mxSj591XGzfb8b7
1nY3VMB/2qiLq3zSVVKDc/VHBpPs6zdYYvrrfv0wS3Xwr/B1GTt5nwrh58C5
XYY8V43gOQi0FVSJnaxDfcy6ZJ6ViGbdai/7UNYqI5OvoIx9qiL2LXO+ik7O
RUVzTso2tqqreJdz1OYq87+GE5w79NyDmmhty+W6tickcm+yl+vaXlHGPas1
q63X7xoHCCYXsq8qCDfoIUewnuqUV4VQcgY/cid7vIEV5BJjyCl6rMfeuwE9
OYbdbhvXst9qLCi2ca9WMwfwsx1cg+nMiXJjbmTvNVjFXKnZzBls7epvYglz
qLqZS+HhFiS36hhzjIpL1uuWlnMluVfk5DY20QtqIT2hnG0N30EgPaKu0SuS
rzsAvaN86SFlOzbyLhJCYt84Zp9VKN5S5MqCl8VTc+R+zs2CueKpGnk+ebPg
PfHUCqmH87RgnniqTOonh7Vav5q3ZM610Dx1S+ZDPmvxgXjKQ+bJ+dfhdfGU
q8yf3NbBs5SeipN98dg67BFP9dNbIM/1eEs85Sw8cF/1CBBPxQk/xK0e88RT
zz8kb9xjw6Cn7j8gn+S/AX7iqXrhmfttwDHxVJrwz1w0olQ89ZnkhXtvhLd4
qk3yxbw0olc8FSV5JA9NuCCeKpT8MkdNCBVP5UveyUkTdomnNoofmK9mDBdP
hX1Kn5CfZujFU4vEP8xdM5rFU01DfNUCvdynk8+RqxbMEE9pPiRXLVgndSRK
XeSqBcel7jDpg1y14qL0mTXEz62IlLnY7+ecyFXroKeKF3Cu5KoNn8vclewh
xcZVG7Q9fSt7I1dtaJK9+g75PmqH6SE5KBMuyFU7xgo3Gkfkqh0zhbPFwh25
6oCTcBkhnJKrDjwSjpOFa3LVgbXC/fpC5oBcdWrf79C+38lVp/Z7ANrvAXLV
idGLmMMQySW56kKJ5FbLMbnqwjIt55J7ctWFaPFCvHiCXHWjXDyyRLxCrroH
vTNdPESuuqF5it466UOu/sB/IcGWHA==
           "]], {{{1., 0., 0.}, {0., 1., 
           0.}, {0., 0., 0.5199958580028534}}, {0., 0., 0.}}], {
         0, 0, -0.01999585800285339}], 
        GeometricTransformation3DBox[
         GeometricTransformation3DBox[Line3DBox[CompressedData["
1:eJxVlgtM1XUUxyFXgplMRctHICkKw5pKQxvBUQYJIjMQkBAlBczZlg9aUyCD
IZhkAQI+E69wBS4Wko8yI78goibQfIMIerm8X1IrKBUl7u+cS/O33bGx//2f
3znn8/3s2q3dGBD1gpmZWdTQZ8TQp2PmXIvvphYi2S/yve/NT5aYqfMHFrpu
OxOTXoA5AyOdTheno2hxY4x1US+uLHOv1dhoEbwsJOpfrQZhqRf6HMJ6sfqf
JOzOOoiNL69wvrwtD6Nqcje5jepFyKlZ3wbuSYT3/L80nnk6nLVJ6vI/+xBl
Fted64Lj6dWkyLXhV3VYp85DjFk+yeIXhwPkN8Ir+0ZjHqxV4YdYmuX5Gu3N
Jd/HY+3zPY/CWDX1Qg/eyLafv3BxAVFn1pasdzKw2c1YuQfrw+9nh08qpI9L
FgVZUShsjWVtevAspWhB/O0CSp36eWno9DSqrjKeblj3pwX1HNXSSpf9MyeY
ayhWFe6GiyFycv6TQxRouXrGmNF55Kga7sbEp2XODVeSycPvYn9RrI5UuzVd
yH+aM3b7WzGo0D6b0t+mI1U2qQut9i6235zZB7eYv6dM9MwnZ3W6kKX1Sem0
yMXxlTZjHj04SsYpL27sxD73xO1N/fn48Ny8oEO/ZpIac2onOnxcF8RaFaLU
tyXjvOsGcleD7kSY3UfpNF4H88xep3vTv0a3KtuBSrsVkSOmHUOOj17jdzIb
Bw8YTweKd5hpToQeRsDSasfy/cfgrQp3YMP6kNnaR7uwa9YrM3VLdOg3jrmv
HXPjN64vLIimFy+ODTQf1EFrbDe3HUmzR1dGvLuXYpon3N2qyUeAWnA72sIH
DZc+y6FW/gvmauh5fo6W8/eEqzaM5PdSwBeqjnDVhi/5HrSF70XMVRv8+d50
mvsg5qoVR7hPkr6JuWpFZoaaC0XynIi5asU9nqNprsRctaCc544E3gOpdje1
4CbvCZt5b6TK2rQgiPeKZN4zKayqmlHJHODxE8WFcNUM4QavM0dgrprhxZwh
irkDc9WED5hLTGBOwVw1YTdzjEHmGsxVExzLFfcUxTkAc2XAOM4JOXFukKYa
NuBTzhU5cM7AXBmwknNI9QEql8JVIyS3dI5zLFw1woNzThWce2KuGvEJe4HW
sCeIudJjEXuE6tgrxFzp8SZ7h8RDxFzpxVM5JeItYq70IPGUmzzP/DyAt3jq
lryfObmPaPHUMrkP83AfXuKpI3J/3nsDxounrC25X95vPYLFU70yH9WWQz0i
xFMLZJ471L7uYY54yl7mb1DjqYNvKXtqneyL51+HJPGU2Ve8X57zXawRT1kJ
DzzPWviLp9yFH55bLbzEU/0DzBvnrsbEJy0ZYD45XzUg8VSD8Mw5uoMT4qk9
wj/n5TYSxFNpkhfOxW0c9mFPdUq+VLsxtzBNPBUqebyjyt5EnXjqR8nvPMXz
TQSLp3Il78ztDewUT8WJH5jP6zB5ypK9JX67jp3iKT/xD/N2DXrxVPdzvroG
T3kuRb7H/PwOg3jqJanDnFQjXe6RLPdiHqqgkXuvkD70ahBXUSV9Hpa+96v9
/oYImYuOvYX3VeErw57qE/9bqH1dHvbUJdlDqdpLBVJlT6dkb3Fq/hdxS/bq
IXt+W825HEHCgYkLnmcZ/hRuTBzx3EqxSjjzFu54PucxTrhcJZzyHEpg4jhR
uOZ+fx7mPkFywH39BFvJib/kZqu6/2nYSa7iJGft6p4/4ILkcK3ksljdpwjR
4qnJkuM0VVeH45JzT8l9vHq/FmHiBdPvmVL1nmyYPLVQvMLPZ8JDvDNDPMT/
34HnPfX/+Q/ipcq9
           "]], {{{1., 0., 0.}, {0., 1., 0.}, {0., 0., 
           0.4800041419971466}}, {0., 0., 0.}}], {
         0, 0, -0.01999585800285339}]}}, {0.4, 0, 0}]}, 
    {RGBColor[0.435, 0.47, 0.5], Thickness[0.005], 
     GeometricTransformation3DBox[
      Line3DBox[{{0.1, 0., 0}, {
        0.09785323719350097, 0.016888871210132408`, 0}, {
        0.09289560406913033, 0.03305097191659234, 0}, {
        0.08531087990933665, 0.04802565740408705, 0}, {
        0.07535706964888363, 0.06139342028208971, 0}, {
        0.06335780789379919, 0.072787623803037, 0}, {
        0.04969194972266917, 0.0819045183903777, 0}, {
        0.0347816801059106, 0.08851126893797255, 0}, {
        0.019079513223910678`, 0.09245178297436249, 0}, {
        0.0030545808687183233`, 0.09365019773452943, 
         0}, {-0.01282137520728005, 0.09211195545527273, 
         0}, {-0.02808788898868331, 0.08792246864231808, 
         0}, {-0.042309125256774154`, 0.08124344847436375, 
         0}, {-0.055086316678545244`, 0.0723070377957155, 
         0}, {-0.06606892817604387, 0.061407953309557194`, 
         0}, {-0.07496423652502207, 0.04889389780146952, 
         0}, {-0.08154506453612227, 0.035154550911648055`, 
         0}, {-0.08565546763217599, 0.020609484824062274`, 
         0}, {-0.08721423431160295, 0.0056953782526554435`, 
         0}, {-0.08621612890801356, -0.009147082382748537, 
         0}, {-0.08273087317615826, -0.02348622199312645, 
         0}, {-0.07689993050140481, -0.03691193152463186, 
         0}, {-0.06893122094369028, -0.049047393194869775`, 
         0}, {-0.05909195499923504, -0.059559641153791226`, 
         0}, {-0.04769982717352568, -0.0681686620641463, 
         0}, {-0.03511285570354952, -0.07465478795322983, 
         0}, {-0.02171819080189576, -0.07886418824975283, 
         0}, {-0.007920239669625403, -0.08071232745730786, 0}, {
        0.005871528393329426, -0.08018531757327102, 0}, {
        0.019254729460871655`, -0.07733915821489551, 0}, {
        0.031845804778771414`, -0.07229692052910953, 0}, {
        0.04329101037274209, -0.06524399145444075, 0}, {
        0.053276341686842275`, -0.05642155099309867, 0}, {
        0.06153611522170376, -0.04611850521668279, 0}, {
        0.06785997366753807, -0.034662140352855274`, 0}, {
        0.07209813187401755, -0.022407797309793184`, 0}, {
        0.07416473654326793, -0.009727890494226395, 0}, {
        0.07403927103002149, 0.002999390828655377, 0}, {
        0.07176599627692508, 0.015401356381188454`, 0}, {
        0.06745147788700956, 0.02712172802124266, 0}, {
        0.061260305869997304`, 0.03783087264013843, 0}, {
        0.05340916602475205, 0.047235060966833435`, 0}, {
        0.04415946871606448, 0.05508449257926339, 0}, {
        0.033808780642543015`, 0.06117986884151035, 0}, {
        0.02268133697682286, 0.06537734281036367, 0}, {
        0.011117934153636079`, 0.06759172686176478, 
         0}, {-0.0005344829678831113, 0.06779789324128768, 
         0}, {-0.011933222091968608`, 0.06603035824909444, 
         0}, {-0.022749921059566806`, 0.0623810956282709, 
         0}, {-0.03268000568002134, 0.05699567728129717, 
         0}, {-0.04145125544380861, 0.0500678881333348, 
         0}, {-0.04883123653211843, 0.041833005375472396`, 
         0}, {-0.05463340007992536, 0.03255996922152742, 
         0}, {-0.05872168765350177, 0.022542701682020657`, 
         0}, {-0.06101353393989489, 0.012090850928089958`, 
         0}, {-0.061481207182747105`, 0.001520251081935456, 
         0}, {-0.060151479351699406`, -0.008856609498113767, 
         0}, {-0.05710366881428576, -0.018739824117327455`, 
         0}, {-0.052466146848449975`, -0.027850734907303318`, 
         0}, {-0.04641144424195009, -0.0359397807919909, 
         0}, {-0.039150134159127714`, -0.04279330549656454, 
         0}, {-0.03092370127716678, -0.04823914073986552, 
         0}, {-0.02199663397103649, -0.05215082064497397, 
         0}, {-0.012647995359039517`, -0.05445032794573156, 
         0}, {-0.003162739859764968, -0.055109319326040074`, 0}, {
        0.006176955632884299, -0.05414882472509795, 0}, {
        0.015100082704114597`, -0.051637462198765145`, 0}, {
        0.02335466508512573, -0.04768825451577787, 0}, {
        0.03071486686187391, -0.04245417474945615, 0}, {
        0.03698714492197692, -0.03612258449392397, 0}, {
        0.04201527884071207, -0.028908758948408917`, 0}, {
        0.04568414940853597, -0.021048717129995422`, 0}, {
        0.04792217823929912, -0.012791592269957899`, 0}, {
        0.048702384029661545`, -0.0043917866327233875`, 0}, {
        0.04804205468936872, 0.003898843575177728, 0}, {
        0.04600107735981434, 0.0118385337663233, 0}, {
        0.042679008965765014`, 0.01920266110986052, 0}, {
        0.03821100717412735, 0.025790093655099208`, 0}, {
        0.03276277436395544, 0.03142865915015377, 0}, {
        0.026524694503681234`, 0.035979585621382336`, 0}, {
        0.019705363932317716`, 0.03934080111404586, 0}, {
        0.012524731406723553`, 0.041449018120933004`, 0}, {
        0.0052070700843583825`, 0.04228056789042195, 
         0}, {-0.0020259957337755096`, 0.041850989728878844`, 
         0}, {-0.008962193138479095, 0.04021341932923136, 
         0}, {-0.015404829992574691`, 0.037455856857104085`, 
         0}, {-0.02117836835711899, 0.033697428889014384`, 
         0}, {-0.02613318416316997, 0.02908378733063907, 
         0}, {-0.030149384791106553`, 0.023781812309363496`, 
         0}, {-0.03313958911986447, 0.01797380407611478, 
         0}, {-0.035050609829293096`, 0.011851360706461613`, 
         0}, {-0.035864014108492714`, 0.005609143608950952, 
         0}, {-0.03559557525398783, -0.0005612685076580423, 
         0}, {-0.034293662768955104`, -0.006477244312914433, 
         0}, {-0.0320366513930221, -0.01197050406298643, 
         0}, {-0.02892945899010211, -0.016891903461125977`, 
         0}, {-0.025099348513253968`, -0.021115461259707684`, 
         0}, {-0.02069114961638685, -0.02454152251903485, 
         0}, {-0.015862070331620584`, -0.027098980143074054`, 
         0}, {-0.010776278205661604`, -0.028746509840921256`, 
         0}, {-0.005599433213710688, -0.029472806919009147`, 0}}], {
      0, 0, -0.485}], 
     GeometricTransformation3DBox[
      Line3DBox[{{0.1, 0., 0}, {
        0.09808622191864387, 0.015478471168902502`, 0}, {
        0.09380857671879646, 0.030362986249604672`, 0}, {
        0.08730482326637526, 0.04429760528998132, 0}, {
        0.07876549856527164, 0.056954685810424704`, 0}, {
        0.0684284886667668, 0.0680425744573364, 0}, {
        0.05657250106410206, 0.07731230253557432, 0}, {
        0.04350961555851871, 0.08456313235654121, 0}, {
        0.02957711124317522, 0.08964683201602185, 0}, {
        0.015128782699745009`, 0.09247058956243276, 0}, {
        0.0005259684164962043, 0.09299851266135847, 
         0}, {-0.013871481363208225`, 0.09125169590089911, 
         0}, {-0.027714071700144886`, 0.08730687389775922, 
         0}, {-0.04067114644683629, 0.08129371345128722, 
         0}, {-0.052438782249529046`, 0.07339083128147873, 
         0}, {-0.06274690471366079, 0.06382065456303918, 
         0}, {-0.07136546043638342, 0.052843268792751585`, 
         0}, {-0.07810950454204688, 0.04074942085718471, 
         0}, {-0.08284309246310258, 0.027852863966742046`, 
         0}, {-0.08548189621467721, 0.014482244975940518`, 
         0}, {-0.085994498490308, 0.0009727432345764214, 
         0}, {-0.08440235170395466, -0.01234232663811584, 
         0}, {-0.08077842275711901, -0.02513973780436385, 
         0}, {-0.07524457697215171, -0.03711419723342991, 
         0}, {-0.06796778549209964, -0.04798562425664512, 
         0}, {-0.059155268748460915`, -0.05750568823427265, 
         0}, {-0.04904871366037939, -0.06546345307316223, 
         0}, {-0.03791772346259965, -0.07169000102813376, 
         0}, {-0.026052675980303135`, -0.0760619357777945, 
         0}, {-0.013757178408053588`, -0.07850369444968168, 
         0}, {-0.0013403139626171406`, -0.07898862929866307, 0}, {
        0.01089112195099464, -0.0775388513111238, 0}, {
        0.022640201180872004`, -0.07422385930743322, 0}, {
        0.03362707064584369, -0.0691580083560786, 0}, {
        0.043595613571170894`, -0.06249689974193231, 0}, {
        0.05231940570354772, -0.054432800652066196`, 0}, {
        0.05960682835171996, -0.04518922453249883, 0}, {
        0.0653052235792216, -0.03501482219386356, 0}, {
        0.06930400290692892, -0.024176748769766117`, 0}, {
        0.0715366487650445, -0.012953682235822299`, 0}, {
        0.0719815769289265, -0.0016286751748083388`, 0}, {
        0.07066185752496247, 0.009517977260001436, 0}, {
        0.0676438211470608, 0.02021567363766174, 0}, {
        0.06303460444778783, 0.030210075175525913`, 0}, {
        0.05697871556663439, 0.03926914784377905, 0}, {
        0.04965372329401047, 0.04718853423281807, 0}, {
        0.04126519437837051, 0.053796131207692804`, 0}, {
        0.03204102038630552, 0.05895577166490449, 0}, {
        0.022225288639540024`, 0.06256993323385548, 0}, {
        0.01207186070217375, 0.06458142286437574, 0}, {
        0.0018378265111247357`, 0.06497401321847841, 
         0}, {-0.008222997518531115, 0.06377203393189079, 
         0}, {-0.01786636216111524, 0.06103894742807964, 
         0}, {-0.026863514793124935`, 0.05687496437765529, 
         0}, {-0.03500662061547057, 0.05141377746367709, 
         0}, {-0.042113547335156834`, 0.044818513260141774`, 
         0}, {-0.048031903577675186`, 0.037277020249812255`, 
         0}, {-0.052642242428134, 0.028996625875049135`, 
         0}, {-0.05586036454445377, 0.02019850670125722, 
         0}, {-0.0576386796219672, 0.011111823047377218`, 
         0}, {-0.057966609963766576`, 0.0019677726770534446`, 
         0}, {-0.05687004486677808, -0.007006282669907625, 
         0}, {-0.05440987882213142, -0.01559246890524316, 
         0}, {-0.0506796895296505, -0.023587688932539236`, 
         0}, {-0.04580263286315902, -0.030808421296825084`, 
         0}, {-0.03992765067640268, -0.03709491490033588, 
         0}, {-0.033225103259813794`, -0.042314684370496146`, 
         0}, {-0.02588195097836219, -0.0463652306535151, 
         0}, {-0.018096618862264834`, -0.04917593299322262, 
         0}, {-0.010073683502958217`, -0.05070908104750299, 
         0}, {-0.0020185234430793266`, -0.05096003888449987, 0}, {
        0.005867927642315117, -0.0499565553774933, 0}, {
        0.013394191181156787`, -0.04775725748619389, 0}, {
        0.020382892475186324`, -0.044449383509166836`, 0}, {
        0.02667493514745117, -0.04014583209847909, 0}, {
        0.03213310316995863, -0.03498161918306234, 0}, {
        0.036645009438642004`, -0.029109848560956796`, 0}, {
        0.040125328735716274`, -0.022697312480791685`, 0}, {
        0.04251727306944887, -0.01591984581388644, 0}, {
        0.0437932882508128, -0.008957561285373441, 0}, {
        0.043954971587846586`, -0.001990093643926993, 0}, {
        0.043032231189422225`, 0.004808022343970206, 0}, {
        0.04108172702828334, 0.011271721446771736`, 0}, {
        0.03818465211074635, 0.01724941573449007, 0}, {
        0.03444392837687189, 0.022606543255635506`, 0}, {
        0.0299809059087813, 0.02722857471276825, 0}, {
        0.024931665323642445`, 0.031023411549826123`, 0}, {
        0.01944303161608543, 0.033923126647994906`, 0}, {
        0.013668413019454153`, 0.03588501756345699, 0}, {
        0.007763580589445817, 0.03689196140666934, 0}, {
        0.001882503177559522, 0.036952079532639, 0}, {-0.003826651658534717, 
         0.03609773866995318, 0}, {-0.009225247296745002, 0.03438393247308833,
          0}, {-0.014187544440587452`, 0.03188610328570043, 
         0}, {-0.018603622518193114`, 0.028697477749805432`, 
         0}, {-0.02238178840013286, 0.02492600144450926, 
         0}, {-0.025450420358707527`, 0.02069096671412637, 
         0}, {-0.027759211910839875`, 0.01611943404990032, 
         0}, {-0.029279797532940712`, 0.011342550702112767`, 
         0}, {-0.03000575971963135, 0.006491870581561881, 
         0}, {-0.029952033993585897`, 0.0016957770039349865`, 0}}], {
      0.8, 0, -0.485}], 
     GeometricTransformation3DBox[
      Line3DBox[{{0.1, 0., 0}, {
        0.09785323719350097, 0.016888871210132408`, 0}, {
        0.09289560406913033, 0.03305097191659234, 0}, {
        0.08531087990933665, 0.04802565740408705, 0}, {
        0.07535706964888363, 0.06139342028208971, 0}, {
        0.06335780789379919, 0.072787623803037, 0}, {
        0.04969194972266917, 0.0819045183903777, 0}, {
        0.0347816801059106, 0.08851126893797255, 0}, {
        0.019079513223910678`, 0.09245178297436249, 0}, {
        0.0030545808687183233`, 0.09365019773452943, 
         0}, {-0.01282137520728005, 0.09211195545527273, 
         0}, {-0.02808788898868331, 0.08792246864231808, 
         0}, {-0.042309125256774154`, 0.08124344847436375, 
         0}, {-0.055086316678545244`, 0.0723070377957155, 
         0}, {-0.06606892817604387, 0.061407953309557194`, 
         0}, {-0.07496423652502207, 0.04889389780146952, 
         0}, {-0.08154506453612227, 0.035154550911648055`, 
         0}, {-0.08565546763217599, 0.020609484824062274`, 
         0}, {-0.08721423431160295, 0.0056953782526554435`, 
         0}, {-0.08621612890801356, -0.009147082382748537, 
         0}, {-0.08273087317615826, -0.02348622199312645, 
         0}, {-0.07689993050140481, -0.03691193152463186, 
         0}, {-0.06893122094369028, -0.049047393194869775`, 
         0}, {-0.05909195499923504, -0.059559641153791226`, 
         0}, {-0.04769982717352568, -0.0681686620641463, 
         0}, {-0.03511285570354952, -0.07465478795322983, 
         0}, {-0.02171819080189576, -0.07886418824975283, 
         0}, {-0.007920239669625403, -0.08071232745730786, 0}, {
        0.005871528393329426, -0.08018531757327102, 0}, {
        0.019254729460871655`, -0.07733915821489551, 0}, {
        0.031845804778771414`, -0.07229692052910953, 0}, {
        0.04329101037274209, -0.06524399145444075, 0}, {
        0.053276341686842275`, -0.05642155099309867, 0}, {
        0.06153611522170376, -0.04611850521668279, 0}, {
        0.06785997366753807, -0.034662140352855274`, 0}, {
        0.07209813187401755, -0.022407797309793184`, 0}, {
        0.07416473654326793, -0.009727890494226395, 0}, {
        0.07403927103002149, 0.002999390828655377, 0}, {
        0.07176599627692508, 0.015401356381188454`, 0}, {
        0.06745147788700956, 0.02712172802124266, 0}, {
        0.061260305869997304`, 0.03783087264013843, 0}, {
        0.05340916602475205, 0.047235060966833435`, 0}, {
        0.04415946871606448, 0.05508449257926339, 0}, {
        0.033808780642543015`, 0.06117986884151035, 0}, {
        0.02268133697682286, 0.06537734281036367, 0}, {
        0.011117934153636079`, 0.06759172686176478, 
         0}, {-0.0005344829678831113, 0.06779789324128768, 
         0}, {-0.011933222091968608`, 0.06603035824909444, 
         0}, {-0.022749921059566806`, 0.0623810956282709, 
         0}, {-0.03268000568002134, 0.05699567728129717, 
         0}, {-0.04145125544380861, 0.0500678881333348, 
         0}, {-0.04883123653211843, 0.041833005375472396`, 
         0}, {-0.05463340007992536, 0.03255996922152742, 
         0}, {-0.05872168765350177, 0.022542701682020657`, 
         0}, {-0.06101353393989489, 0.012090850928089958`, 
         0}, {-0.061481207182747105`, 0.001520251081935456, 
         0}, {-0.060151479351699406`, -0.008856609498113767, 
         0}, {-0.05710366881428576, -0.018739824117327455`, 
         0}, {-0.052466146848449975`, -0.027850734907303318`, 
         0}, {-0.04641144424195009, -0.0359397807919909, 
         0}, {-0.039150134159127714`, -0.04279330549656454, 
         0}, {-0.03092370127716678, -0.04823914073986552, 
         0}, {-0.02199663397103649, -0.05215082064497397, 
         0}, {-0.012647995359039517`, -0.05445032794573156, 
         0}, {-0.003162739859764968, -0.055109319326040074`, 0}, {
        0.006176955632884299, -0.05414882472509795, 0}, {
        0.015100082704114597`, -0.051637462198765145`, 0}, {
        0.02335466508512573, -0.04768825451577787, 0}, {
        0.03071486686187391, -0.04245417474945615, 0}, {
        0.03698714492197692, -0.03612258449392397, 0}, {
        0.04201527884071207, -0.028908758948408917`, 0}, {
        0.04568414940853597, -0.021048717129995422`, 0}, {
        0.04792217823929912, -0.012791592269957899`, 0}, {
        0.048702384029661545`, -0.0043917866327233875`, 0}, {
        0.04804205468936872, 0.003898843575177728, 0}, {
        0.04600107735981434, 0.0118385337663233, 0}, {
        0.042679008965765014`, 0.01920266110986052, 0}, {
        0.03821100717412735, 0.025790093655099208`, 0}, {
        0.03276277436395544, 0.03142865915015377, 0}, {
        0.026524694503681234`, 0.035979585621382336`, 0}, {
        0.019705363932317716`, 0.03934080111404586, 0}, {
        0.012524731406723553`, 0.041449018120933004`, 0}, {
        0.0052070700843583825`, 0.04228056789042195, 
         0}, {-0.0020259957337755096`, 0.041850989728878844`, 
         0}, {-0.008962193138479095, 0.04021341932923136, 
         0}, {-0.015404829992574691`, 0.037455856857104085`, 
         0}, {-0.02117836835711899, 0.033697428889014384`, 
         0}, {-0.02613318416316997, 0.02908378733063907, 
         0}, {-0.030149384791106553`, 0.023781812309363496`, 
         0}, {-0.03313958911986447, 0.01797380407611478, 
         0}, {-0.035050609829293096`, 0.011851360706461613`, 
         0}, {-0.035864014108492714`, 0.005609143608950952, 
         0}, {-0.03559557525398783, -0.0005612685076580423, 
         0}, {-0.034293662768955104`, -0.006477244312914433, 
         0}, {-0.0320366513930221, -0.01197050406298643, 
         0}, {-0.02892945899010211, -0.016891903461125977`, 
         0}, {-0.025099348513253968`, -0.021115461259707684`, 
         0}, {-0.02069114961638685, -0.02454152251903485, 
         0}, {-0.015862070331620584`, -0.027098980143074054`, 
         0}, {-0.010776278205661604`, -0.028746509840921256`, 
         0}, {-0.005599433213710688, -0.029472806919009147`, 0}}], {
      0, 0, 0.485}], 
     GeometricTransformation3DBox[
      Line3DBox[{{0.1, 0., 0}, {
        0.09808622191864387, 0.015478471168902502`, 0}, {
        0.09380857671879646, 0.030362986249604672`, 0}, {
        0.08730482326637526, 0.04429760528998132, 0}, {
        0.07876549856527164, 0.056954685810424704`, 0}, {
        0.0684284886667668, 0.0680425744573364, 0}, {
        0.05657250106410206, 0.07731230253557432, 0}, {
        0.04350961555851871, 0.08456313235654121, 0}, {
        0.02957711124317522, 0.08964683201602185, 0}, {
        0.015128782699745009`, 0.09247058956243276, 0}, {
        0.0005259684164962043, 0.09299851266135847, 
         0}, {-0.013871481363208225`, 0.09125169590089911, 
         0}, {-0.027714071700144886`, 0.08730687389775922, 
         0}, {-0.04067114644683629, 0.08129371345128722, 
         0}, {-0.052438782249529046`, 0.07339083128147873, 
         0}, {-0.06274690471366079, 0.06382065456303918, 
         0}, {-0.07136546043638342, 0.052843268792751585`, 
         0}, {-0.07810950454204688, 0.04074942085718471, 
         0}, {-0.08284309246310258, 0.027852863966742046`, 
         0}, {-0.08548189621467721, 0.014482244975940518`, 
         0}, {-0.085994498490308, 0.0009727432345764214, 
         0}, {-0.08440235170395466, -0.01234232663811584, 
         0}, {-0.08077842275711901, -0.02513973780436385, 
         0}, {-0.07524457697215171, -0.03711419723342991, 
         0}, {-0.06796778549209964, -0.04798562425664512, 
         0}, {-0.059155268748460915`, -0.05750568823427265, 
         0}, {-0.04904871366037939, -0.06546345307316223, 
         0}, {-0.03791772346259965, -0.07169000102813376, 
         0}, {-0.026052675980303135`, -0.0760619357777945, 
         0}, {-0.013757178408053588`, -0.07850369444968168, 
         0}, {-0.0013403139626171406`, -0.07898862929866307, 0}, {
        0.01089112195099464, -0.0775388513111238, 0}, {
        0.022640201180872004`, -0.07422385930743322, 0}, {
        0.03362707064584369, -0.0691580083560786, 0}, {
        0.043595613571170894`, -0.06249689974193231, 0}, {
        0.05231940570354772, -0.054432800652066196`, 0}, {
        0.05960682835171996, -0.04518922453249883, 0}, {
        0.0653052235792216, -0.03501482219386356, 0}, {
        0.06930400290692892, -0.024176748769766117`, 0}, {
        0.0715366487650445, -0.012953682235822299`, 0}, {
        0.0719815769289265, -0.0016286751748083388`, 0}, {
        0.07066185752496247, 0.009517977260001436, 0}, {
        0.0676438211470608, 0.02021567363766174, 0}, {
        0.06303460444778783, 0.030210075175525913`, 0}, {
        0.05697871556663439, 0.03926914784377905, 0}, {
        0.04965372329401047, 0.04718853423281807, 0}, {
        0.04126519437837051, 0.053796131207692804`, 0}, {
        0.03204102038630552, 0.05895577166490449, 0}, {
        0.022225288639540024`, 0.06256993323385548, 0}, {
        0.01207186070217375, 0.06458142286437574, 0}, {
        0.0018378265111247357`, 0.06497401321847841, 
         0}, {-0.008222997518531115, 0.06377203393189079, 
         0}, {-0.01786636216111524, 0.06103894742807964, 
         0}, {-0.026863514793124935`, 0.05687496437765529, 
         0}, {-0.03500662061547057, 0.05141377746367709, 
         0}, {-0.042113547335156834`, 0.044818513260141774`, 
         0}, {-0.048031903577675186`, 0.037277020249812255`, 
         0}, {-0.052642242428134, 0.028996625875049135`, 
         0}, {-0.05586036454445377, 0.02019850670125722, 
         0}, {-0.0576386796219672, 0.011111823047377218`, 
         0}, {-0.057966609963766576`, 0.0019677726770534446`, 
         0}, {-0.05687004486677808, -0.007006282669907625, 
         0}, {-0.05440987882213142, -0.01559246890524316, 
         0}, {-0.0506796895296505, -0.023587688932539236`, 
         0}, {-0.04580263286315902, -0.030808421296825084`, 
         0}, {-0.03992765067640268, -0.03709491490033588, 
         0}, {-0.033225103259813794`, -0.042314684370496146`, 
         0}, {-0.02588195097836219, -0.0463652306535151, 
         0}, {-0.018096618862264834`, -0.04917593299322262, 
         0}, {-0.010073683502958217`, -0.05070908104750299, 
         0}, {-0.0020185234430793266`, -0.05096003888449987, 0}, {
        0.005867927642315117, -0.0499565553774933, 0}, {
        0.013394191181156787`, -0.04775725748619389, 0}, {
        0.020382892475186324`, -0.044449383509166836`, 0}, {
        0.02667493514745117, -0.04014583209847909, 0}, {
        0.03213310316995863, -0.03498161918306234, 0}, {
        0.036645009438642004`, -0.029109848560956796`, 0}, {
        0.040125328735716274`, -0.022697312480791685`, 0}, {
        0.04251727306944887, -0.01591984581388644, 0}, {
        0.0437932882508128, -0.008957561285373441, 0}, {
        0.043954971587846586`, -0.001990093643926993, 0}, {
        0.043032231189422225`, 0.004808022343970206, 0}, {
        0.04108172702828334, 0.011271721446771736`, 0}, {
        0.03818465211074635, 0.01724941573449007, 0}, {
        0.03444392837687189, 0.022606543255635506`, 0}, {
        0.0299809059087813, 0.02722857471276825, 0}, {
        0.024931665323642445`, 0.031023411549826123`, 0}, {
        0.01944303161608543, 0.033923126647994906`, 0}, {
        0.013668413019454153`, 0.03588501756345699, 0}, {
        0.007763580589445817, 0.03689196140666934, 0}, {
        0.001882503177559522, 0.036952079532639, 0}, {-0.003826651658534717, 
         0.03609773866995318, 0}, {-0.009225247296745002, 0.03438393247308833,
          0}, {-0.014187544440587452`, 0.03188610328570043, 
         0}, {-0.018603622518193114`, 0.028697477749805432`, 
         0}, {-0.02238178840013286, 0.02492600144450926, 
         0}, {-0.025450420358707527`, 0.02069096671412637, 
         0}, {-0.027759211910839875`, 0.01611943404990032, 
         0}, {-0.029279797532940712`, 0.011342550702112767`, 
         0}, {-0.03000575971963135, 0.006491870581561881, 
         0}, {-0.029952033993585897`, 0.0016957770039349865`, 0}}], {
      0.8, 0, 0.485}]}},
   Boxed->False,
   ImageSize->640,
   RotationAction->"Fit",
   ViewPoint->{1.8, 1.26, -1.4400000000000002`},
   ViewVertical->{0, 1, 0}],
  StripOnInput->False]], "Output",
 CellChangeTimes->{{3.5553588775837107`*^9, 3.555358915792736*^9}, 
   3.565169395817487*^9, 3.565169792506971*^9, {3.565170200232359*^9, 
   3.565170272733028*^9}, 3.5653024523421097`*^9, 3.5653028677004347`*^9, 
   3.565303248236622*^9, 3.5653038324906473`*^9, 3.565303945427964*^9, 
   3.5653039825448647`*^9, 3.565304284980001*^9, {3.565304378360117*^9, 
   3.565304421399271*^9}, 3.565304865170298*^9, 3.565304916120726*^9, 
   3.565304992644148*^9, 3.565368125017976*^9, 3.565368449174944*^9, 
   3.565371911852007*^9, 3.5653721562138968`*^9, 3.565372425337822*^9, 
   3.56537250663081*^9, 3.565372667090796*^9, 3.5653728199798727`*^9, 
   3.565372923412264*^9, 3.565373021412363*^9, 3.5653732536230793`*^9}]
}, Open  ]],

Cell["Export single picture", "Text",
 CellChangeTimes->{{3.565173512042574*^9, 3.565173518916958*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Export", "[", 
  RowBox[{
  "\"\</Users/kmodin/Documents/Research/Elbargetni/ElbargetniMachine2.jpg\>\"\
", ",", 
   RowBox[{"Graphics3D", "[", 
    RowBox[{
     RowBox[{"elbargetnisol", "[", 
      RowBox[{"tend", "*", "0.17"}], "]"}], ",", "\[IndentingNewLine]", 
     RowBox[{"ViewVertical", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{"0", ",", "1", ",", "0"}], "}"}]}], ",", "\[IndentingNewLine]", 
     RowBox[{"ViewPoint", "\[Rule]", 
      RowBox[{"0.9", 
       RowBox[{"{", 
        RowBox[{"2.0", ",", "1.4", ",", 
         RowBox[{"-", "1.6"}]}], "}"}]}]}], ",", "\[IndentingNewLine]", 
     RowBox[{"Boxed", "\[Rule]", "False"}], ",", 
     RowBox[{"ImageSize", "\[Rule]", "1400"}], ",", 
     RowBox[{"RotationAction", "\[Rule]", "\"\<Fit\>\""}]}], "]"}], ",", 
   RowBox[{"\"\<CompressionLevel\>\"", "\[Rule]", "0"}]}], "]"}]], "Input",
 CellChangeTimes->{
  3.5651697839953938`*^9, {3.565169817907448*^9, 3.56516989435797*^9}, {
   3.565169956709407*^9, 3.56516998644838*^9}, {3.565170138736216*^9, 
   3.565170140350827*^9}, 3.565170285169848*^9, {3.565173528128481*^9, 
   3.5651735322234163`*^9}, {3.56530418750189*^9, 3.565304210416728*^9}, {
   3.565304291863925*^9, 3.565304292196843*^9}, {3.565305071744501*^9, 
   3.565305092955866*^9}}],

Cell[BoxData["\<\"/Users/kmodin/Documents/Research/Elbargetni/\
ElbargetniMachine2.jpg\"\>"], "Output",
 CellChangeTimes->{{3.5653050754991093`*^9, 3.5653050942791653`*^9}, 
   3.565368125655851*^9, 3.565368449740526*^9, 3.565371912594873*^9, 
   3.565372156875823*^9, 3.565372426007991*^9, 3.565372507377841*^9, 
   3.565372667789674*^9, 3.5653728208223457`*^9, 3.565372924205771*^9, 
   3.56537302214228*^9, 3.565373254353251*^9}]
}, Open  ]]
}, Open  ]]
}, Open  ]]
},
WindowSize->{1197, 754},
WindowMargins->{{77, Automatic}, {Automatic, 40}},
PrivateNotebookOptions->{"VersionedStylesheet"->{"Default.nb"[8.] -> False}},
ShowSelection->True,
FrontEndVersion->"10.3 for Mac OS X x86 (32-bit, 64-bit Kernel) (October 9, \
2015)",
StyleDefinitions->"Default.nb"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[CellGroupData[{
Cell[567, 22, 137, 2, 92, "Title"],
Cell[CellGroupData[{
Cell[729, 28, 92, 1, 64, "Section"],
Cell[CellGroupData[{
Cell[846, 33, 106, 1, 44, "Subsection"],
Cell[955, 36, 1270, 22, 28, "Input"]
}, Open  ]],
Cell[CellGroupData[{
Cell[2262, 63, 105, 1, 44, "Subsection"],
Cell[2370, 66, 533, 12, 28, "Input"],
Cell[2906, 80, 6827, 189, 233, "Input"],
Cell[9736, 271, 276, 7, 28, "Input"]
}, Open  ]],
Cell[CellGroupData[{
Cell[10049, 283, 113, 1, 44, "Subsection"],
Cell[10165, 286, 1033, 28, 28, "Input"]
}, Open  ]],
Cell[CellGroupData[{
Cell[11235, 319, 105, 1, 44, "Subsection"],
Cell[11343, 322, 251, 5, 28, "Input"],
Cell[11597, 329, 1300, 37, 63, "Input"],
Cell[12900, 368, 1718, 43, 63, "Input"]
}, Open  ]],
Cell[CellGroupData[{
Cell[14655, 416, 107, 1, 44, "Subsection"],
Cell[14765, 419, 744, 20, 28, "Input"],
Cell[15512, 441, 607, 17, 28, "Input"],
Cell[16122, 460, 510, 14, 28, "Input"],
Cell[16635, 476, 902, 23, 46, "Input"]
}, Open  ]],
Cell[CellGroupData[{
Cell[17574, 504, 111, 1, 44, "Subsection"],
Cell[17688, 507, 2176, 55, 97, "Input"],
Cell[19867, 564, 438, 11, 28, "Input"]
}, Open  ]],
Cell[CellGroupData[{
Cell[20342, 580, 105, 1, 44, "Subsection"],
Cell[20450, 583, 406, 8, 28, "Input"],
Cell[20859, 593, 261, 6, 28, "Input"],
Cell[21123, 601, 724, 17, 46, "Input"],
Cell[21850, 620, 970, 24, 28, "Input"],
Cell[22823, 646, 865, 24, 28, "Input"],
Cell[23691, 672, 2942, 74, 80, "Input"]
}, Open  ]],
Cell[CellGroupData[{
Cell[26670, 751, 118, 1, 44, "Subsection"],
Cell[26791, 754, 531, 14, 28, "Input"]
}, Open  ]],
Cell[CellGroupData[{
Cell[27359, 773, 125, 1, 44, "Subsection"],
Cell[27487, 776, 5125, 134, 182, "Input"]
}, Open  ]],
Cell[CellGroupData[{
Cell[32649, 915, 117, 1, 44, "Subsection"],
Cell[32769, 918, 8364, 203, 454, "Input"]
}, Open  ]],
Cell[CellGroupData[{
Cell[41170, 1126, 114, 1, 44, "Subsection"],
Cell[CellGroupData[{
Cell[41309, 1131, 1407, 36, 80, "Input"],
Cell[42719, 1169, 4611, 76, 372, "Output"]
}, Open  ]]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[47391, 1252, 106, 1, 64, "Section"],
Cell[CellGroupData[{
Cell[47522, 1257, 41819, 719, 295, "Input"],
Cell[89344, 1978, 213, 3, 28, "Output"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[89606, 1987, 100, 1, 64, "Section"],
Cell[CellGroupData[{
Cell[89731, 1992, 115, 1, 44, "Subsection"],
Cell[89849, 1995, 702, 11, 28, "Input"],
Cell[90554, 2008, 355, 7, 28, "Input"],
Cell[90912, 2017, 1340, 27, 28, "Input"],
Cell[CellGroupData[{
Cell[92277, 2048, 379, 8, 28, "Input"],
Cell[92659, 2058, 12904, 215, 232, "Output"]
}, Open  ]],
Cell[105578, 2276, 196, 3, 28, "Input"],
Cell[105777, 2281, 114, 1, 30, "Text"],
Cell[105894, 2284, 563, 14, 28, "Input"],
Cell[106460, 2300, 1973, 57, 46, "Input"],
Cell[108436, 2359, 484, 12, 28, "Input"],
Cell[CellGroupData[{
Cell[108945, 2375, 604, 15, 28, "Input"],
Cell[109552, 2392, 90649, 1492, 228, "Output"]
}, Open  ]]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[200262, 3891, 154, 2, 64, "Section"],
Cell[200419, 3895, 643, 18, 28, "Input"],
Cell[CellGroupData[{
Cell[201087, 3917, 1566, 31, 80, "Input"],
Cell[202656, 3950, 4299, 73, 603, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[206992, 4028, 107, 1, 44, "Subsection"],
Cell[CellGroupData[{
Cell[207124, 4033, 543, 17, 28, "Input"],
Cell[207670, 4052, 56418, 929, 213, "Output"]
}, Open  ]]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[264149, 4988, 96, 1, 64, "Section"],
Cell[CellGroupData[{
Cell[264270, 4993, 255, 5, 28, "Input"],
Cell[264528, 5000, 1110, 18, 24, "Message"],
Cell[265641, 5020, 653, 9, 28, "Output"]
}, Open  ]],
Cell[266309, 5032, 281, 6, 28, "Input"],
Cell[CellGroupData[{
Cell[266615, 5042, 390, 10, 28, "Input"],
Cell[267008, 5054, 619, 9, 28, "Output"]
}, Open  ]],
Cell[267642, 5066, 331, 6, 49, "Text"],
Cell[267976, 5074, 1388, 33, 80, "Input"],
Cell[269367, 5109, 104, 1, 30, "Text"],
Cell[CellGroupData[{
Cell[269496, 5114, 1253, 26, 80, "Input"],
Cell[270752, 5142, 36157, 631, 488, "Output"]
}, Open  ]],
Cell[306924, 5776, 103, 1, 30, "Text"],
Cell[CellGroupData[{
Cell[307052, 5781, 1289, 27, 80, "Input"],
Cell[308344, 5810, 432, 6, 28, "Output"]
}, Open  ]]
}, Open  ]]
}, Open  ]]
}
]
*)

(* End of internal cache information *)


==> figures/knife_edge.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 10.3' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[    101251,       1776]
NotebookOptionsPosition[    100680,       1751]
NotebookOutlinePosition[    101035,       1767]
CellTagsIndexPosition[    100992,       1764]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{

Cell[CellGroupData[{
Cell[BoxData[{
 RowBox[{
  RowBox[{"knife", " ", "=", " ", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"RGBColor", "[", 
      RowBox[{"0.75", ",", "0.75", ",", "0.75"}], "]"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"EdgeForm", "[", 
        RowBox[{"{", 
         RowBox[{"Thin", ",", "Gray"}], "}"}], "]"}], ",", 
       RowBox[{"Polygon", "[", 
        RowBox[{"Table", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"s", ",", "0", ",", 
            RowBox[{
             RowBox[{"s", "^", "2"}], "/", "3"}]}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"s", ",", 
            RowBox[{"-", "1"}], ",", "1", ",", "0.01"}], "}"}]}], "]"}], 
        "]"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"Lighter", "[", "Brown", "]"}], ",", 
       RowBox[{"EdgeForm", "[", "]"}], ",", 
       RowBox[{"Cylinder", "[", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{
             RowBox[{"-", "1"}], ",", "0", ",", 
             RowBox[{"1", "/", "3"}]}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"1", ",", "0", ",", 
             RowBox[{"1", "/", "3"}]}], "}"}]}], "}"}], ",", "0.04"}], 
        "]"}]}], "}"}]}], 
    RowBox[{"(*", 
     RowBox[{",", 
      RowBox[{"{", 
       RowBox[{"Black", ",", 
        RowBox[{"Ball", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"0", ",", "0", ",", "0"}], "}"}], ",", "0.03"}], "]"}]}], 
       "}"}]}], "*)"}], "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"lx", "=", "2"}], ";", 
  RowBox[{"ly", "=", "2"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"lz", "=", 
   RowBox[{"-", "0.0"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"theta", "=", 
   RowBox[{
    RowBox[{"-", "Pi"}], "/", "6"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"alpha", "=", 
   RowBox[{"Pi", "/", "9"}]}], ";", 
  RowBox[{"plane", " ", "=", " ", 
   RowBox[{"Polygon", "[", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{"-", "lx"}], ",", 
        RowBox[{"-", "ly"}], ",", "lz"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"lx", ",", 
        RowBox[{"-", "ly"}], ",", "lz"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"lx", ",", "ly", ",", "lz"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"-", "lx"}], ",", "ly", ",", "lz"}], "}"}]}], "}"}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"path", " ", "=", " ", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"GrayLevel", "[", "0.8", "]"}], ",", 
     RowBox[{"Line", "[", 
      RowBox[{"Table", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"s", ",", 
          RowBox[{
           RowBox[{"-", 
            RowBox[{"s", "^", "2"}]}], "/", "4"}], ",", "0.001"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"s", ",", 
          RowBox[{
           RowBox[{"-", "lx"}], "*", "0.8"}], ",", "lx", ",", "0.01"}], 
         "}"}]}], "]"}], "]"}]}], "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"axis", " ", "=", " ", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"Arrowheads", "[", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"-", ".02"}], ",", "0", ",", ".02"}], "}"}], "]"}], ",", 
     RowBox[{"Arrow", "[", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
          RowBox[{"lx", "/", "2"}], ",", "0", ",", "0"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"0", ",", "0", ",", "0"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"0", ",", 
          RowBox[{
           RowBox[{"-", "ly"}], "/", "2"}], ",", "0"}], "}"}]}], "}"}], 
      "]"}]}], "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"angleline", " ", "=", " ", 
   RowBox[{"{", 
    RowBox[{"Line", "[", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "lx"}], "*", "0.0"}], ",", "0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"lx", "*", "0.6"}], ",", "0", ",", "0"}], "}"}]}], "}"}], 
     "]"}], "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"angle", " ", "=", " ", 
   RowBox[{"Line", "[", 
    RowBox[{"Table", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{"Cos", "[", "s", "]"}], ",", 
        RowBox[{"Sin", "[", "s", "]"}], ",", "0"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"s", ",", 
        RowBox[{"Min", "[", 
         RowBox[{"0", ",", "theta"}], "]"}], ",", 
        RowBox[{"Max", "[", 
         RowBox[{"0", ",", "theta"}], "]"}], ",", 
        RowBox[{"Pi", "/", "360"}]}], "}"}]}], "]"}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"angle2", " ", "=", " ", 
   RowBox[{"Line", "[", 
    RowBox[{"Table", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{"-", 
         RowBox[{"Cos", "[", "s", "]"}]}], ",", "0", ",", 
        RowBox[{"Sin", "[", "s", "]"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"s", ",", 
        RowBox[{"Min", "[", 
         RowBox[{"0", ",", "alpha"}], "]"}], ",", 
        RowBox[{"Max", "[", 
         RowBox[{"0", ",", "alpha"}], "]"}], ",", 
        RowBox[{"Pi", "/", "360"}]}], "}"}]}], "]"}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"graf", "=", 
  RowBox[{"Graphics3D", "[", 
   RowBox[{
    RowBox[{"{", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"LightGray", ",", 
        RowBox[{"EdgeForm", "[", "]"}], ",", "plane"}], "}"}], ",", 
      "\[IndentingNewLine]", 
      RowBox[{"Translate", "[", 
       RowBox[{"angle2", ",", 
        RowBox[{"{", 
         RowBox[{"lx", ",", "ly", ",", "0"}], "}"}]}], "]"}], ",", 
      "\[IndentingNewLine]", 
      RowBox[{"(*", 
       RowBox[{
        RowBox[{"Translate", "[", 
         RowBox[{"angle2", ",", 
          RowBox[{"{", 
           RowBox[{"lx", ",", 
            RowBox[{"-", "ly"}], ",", "0"}], "}"}]}], "]"}], ","}], "*)"}], 
      "\[IndentingNewLine]", 
      RowBox[{"Rotate", "[", 
       RowBox[{
        RowBox[{"{", "\[IndentingNewLine]", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"LightBlue", ",", 
            RowBox[{"Opacity", "[", "1", "]"}], ",", 
            RowBox[{"EdgeForm", "[", "]"}], ",", "plane"}], "}"}], ",", 
          "\[IndentingNewLine]", 
          RowBox[{"Rotate", "[", 
           RowBox[{
            RowBox[{"{", "\[IndentingNewLine]", 
             RowBox[{"path", ",", "\[IndentingNewLine]", 
              RowBox[{"{", 
               RowBox[{"Black", ",", "angleline"}], "}"}], ",", 
              "\[IndentingNewLine]", "knife"}], "\[IndentingNewLine]", "}"}], 
            ",", "theta", ",", 
            RowBox[{"{", 
             RowBox[{"0", ",", "0", ",", "1"}], "}"}]}], "]"}], ",", 
          "\[IndentingNewLine]", "Black", ",", " ", "\[IndentingNewLine]", 
          RowBox[{"Translate", "[", 
           RowBox[{"axis", ",", 
            RowBox[{"{", 
             RowBox[{
              RowBox[{
               RowBox[{"-", "lx"}], "/", "1.3"}], ",", 
              RowBox[{"ly", "/", "1.1"}], ",", "0.09"}], "}"}]}], "]"}], ",", 
          "\[IndentingNewLine]", "Black", ",", "angleline", ",", 
          "\[IndentingNewLine]", "angle"}], "\[IndentingNewLine]", "}"}], ",",
         "alpha", ",", 
        RowBox[{"{", 
         RowBox[{"0", ",", "1", ",", "0"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"lx", ",", "0", ",", "0"}], "}"}]}], "]"}]}], 
     "\[IndentingNewLine]", "}"}], ",", "\[IndentingNewLine]", 
    RowBox[{"Lighting", "\[Rule]", "\"\<Neutral\>\""}], ",", 
    RowBox[{"Boxed", "\[Rule]", "False"}]}], "]"}]}]}], "Input",
 CellChangeTimes->{{3.674469772367792*^9, 3.674469907805505*^9}, {
   3.674469955305172*^9, 3.674469957198518*^9}, {3.674470032414168*^9, 
   3.67447006509612*^9}, {3.67447012197579*^9, 3.674470262758134*^9}, {
   3.674470356001748*^9, 3.674470364156415*^9}, {3.6744704958868732`*^9, 
   3.674470542403466*^9}, {3.67447059846486*^9, 3.674470640481724*^9}, {
   3.674470730114934*^9, 3.674470730595088*^9}, {3.674470892912384*^9, 
   3.674470921250592*^9}, {3.674470954653153*^9, 3.6744709840026627`*^9}, {
   3.674471160396925*^9, 3.6744711762211018`*^9}, {3.674471485285733*^9, 
   3.6744715011010017`*^9}, {3.674471647758506*^9, 3.6744717609667997`*^9}, {
   3.674471802875574*^9, 3.6744719194711246`*^9}, {3.674471984495255*^9, 
   3.674472051713936*^9}, {3.6744721389725*^9, 3.674472229725342*^9}, {
   3.674472283491354*^9, 3.674472311287154*^9}, {3.6744724064312487`*^9, 
   3.674472723762422*^9}, {3.67447275391337*^9, 3.674472853333518*^9}, {
   3.674472885190377*^9, 3.6744729799030848`*^9}, {3.6744730105729218`*^9, 
   3.674473023148069*^9}, {3.6744731160704*^9, 3.674473116503262*^9}, {
   3.674473153987522*^9, 3.6744731734945517`*^9}, {3.674473278763083*^9, 
   3.67447335184266*^9}, {3.674473384175055*^9, 3.674473493876101*^9}, {
   3.67447353859573*^9, 3.674473564752387*^9}, {3.6744735999432364`*^9, 
   3.674473720114884*^9}, {3.674473966438952*^9, 3.674474017949854*^9}, {
   3.674474054245604*^9, 3.674474054333679*^9}, {3.674474102397324*^9, 
   3.674474102505909*^9}, {3.6744741417829237`*^9, 3.6744741419150133`*^9}, {
   3.6744741895618*^9, 3.674474370802602*^9}, {3.6744744017626257`*^9, 
   3.6744744022087727`*^9}, {3.6744744322709303`*^9, 3.674474477316947*^9}, {
   3.674474517772501*^9, 3.674474518917211*^9}, {3.6744745874225903`*^9, 
   3.674474647686103*^9}, {3.674474705130567*^9, 3.6744747088974533`*^9}, {
   3.674474814010002*^9, 3.674474819823206*^9}, {3.6744748802718077`*^9, 
   3.6744750103554907`*^9}, {3.674475060418796*^9, 3.674475063937992*^9}, {
   3.674475127380783*^9, 3.67447513988694*^9}, {3.674475215377852*^9, 
   3.674475247032806*^9}, {3.674475332583185*^9, 3.6744753417917213`*^9}, {
   3.674489166764563*^9, 3.674489219704586*^9}, {3.6744892641535797`*^9, 
   3.674489268703219*^9}, {3.674489334255805*^9, 3.674489334365629*^9}, {
   3.674489392922311*^9, 3.674489393699689*^9}, {3.674489501803364*^9, 
   3.674489549956811*^9}, {3.6744896627973824`*^9, 3.674489664324357*^9}, 
   3.6744899578553667`*^9, {3.674489996272573*^9, 3.674490085764742*^9}, {
   3.6744901198353157`*^9, 3.674490123336879*^9}, {3.674490207146825*^9, 
   3.674490258479294*^9}, {3.674490341138261*^9, 3.674490364051366*^9}, {
   3.6744904321412973`*^9, 3.674490433786858*^9}, {3.6744906118421507`*^9, 
   3.67449061364154*^9}, {3.6745527985768423`*^9, 3.674552867951591*^9}, {
   3.674552947273711*^9, 3.674552967142797*^9}}],

Cell[BoxData[
 Graphics3DBox[{
   {GrayLevel[0.85], EdgeForm[None], 
    Polygon3DBox[{{-2, -2, 0.}, {2, -2, 0.}, {2, 2, 0.}, {-2, 2, 0.}}]}, 
   GeometricTransformation3DBox[
    Line3DBox[
     NCache[{{-1, 0, 
       0}, {-Cos[Rational[1, 360] Pi], 0, Sin[Rational[1, 360] Pi]}, {-
        Cos[Rational[1, 180] Pi], 0, Sin[Rational[1, 180] Pi]}, {-
        Cos[Rational[1, 120] Pi], 0, Sin[Rational[1, 120] Pi]}, {-
        Cos[Rational[1, 90] Pi], 0, Sin[Rational[1, 90] Pi]}, {-
        Cos[Rational[1, 72] Pi], 0, Sin[Rational[1, 72] Pi]}, {-
        Cos[Rational[1, 60] Pi], 0, Sin[Rational[1, 60] Pi]}, {-
        Cos[Rational[7, 360] Pi], 0, Sin[Rational[7, 360] Pi]}, {-
        Cos[Rational[1, 45] Pi], 0, Sin[Rational[1, 45] Pi]}, {-
        Cos[Rational[1, 40] Pi], 0, Sin[Rational[1, 40] Pi]}, {-
        Cos[Rational[1, 36] Pi], 0, Sin[Rational[1, 36] Pi]}, {-
        Cos[Rational[11, 360] Pi], 0, Sin[Rational[11, 360] Pi]}, {-
        Cos[Rational[1, 30] Pi], 0, Sin[Rational[1, 30] Pi]}, {-
        Cos[Rational[13, 360] Pi], 0, Sin[Rational[13, 360] Pi]}, {-
        Cos[Rational[7, 180] Pi], 0, Sin[Rational[7, 180] Pi]}, {-
        Cos[Rational[1, 24] Pi], 0, Sin[Rational[1, 24] Pi]}, {-
        Cos[Rational[2, 45] Pi], 0, Sin[Rational[2, 45] Pi]}, {-
        Cos[Rational[17, 360] Pi], 0, Sin[Rational[17, 360] Pi]}, {-
        Cos[Rational[1, 20] Pi], 0, Sin[Rational[1, 20] Pi]}, {-
        Cos[Rational[19, 360] Pi], 0, Sin[Rational[19, 360] Pi]}, {-
        Cos[Rational[1, 18] Pi], 0, Sin[Rational[1, 18] Pi]}, {-
        Cos[Rational[7, 120] Pi], 0, Sin[Rational[7, 120] Pi]}, {-
        Cos[Rational[11, 180] Pi], 0, Sin[Rational[11, 180] Pi]}, {-
        Cos[Rational[23, 360] Pi], 0, Sin[Rational[23, 360] Pi]}, {-
        Cos[Rational[1, 15] Pi], 0, Sin[Rational[1, 15] Pi]}, {-
        Cos[Rational[5, 72] Pi], 0, Sin[Rational[5, 72] Pi]}, {-
        Cos[Rational[13, 180] Pi], 0, Sin[Rational[13, 180] Pi]}, {-
        Cos[Rational[3, 40] Pi], 0, Sin[Rational[3, 40] Pi]}, {-
        Cos[Rational[7, 90] Pi], 0, Sin[Rational[7, 90] Pi]}, {-
        Cos[Rational[29, 360] Pi], 0, Sin[Rational[29, 360] Pi]}, {
       Rational[-1, 2] 2^Rational[-1, 2] (1 + 3^Rational[1, 2]), 0, 
        Rational[1, 2] 2^Rational[-1, 2] (-1 + 3^Rational[1, 2])}, {-
        Cos[Rational[31, 360] Pi], 0, Sin[Rational[31, 360] Pi]}, {-
        Cos[Rational[4, 45] Pi], 0, Sin[Rational[4, 45] Pi]}, {-
        Cos[Rational[11, 120] Pi], 0, Sin[Rational[11, 120] Pi]}, {-
        Cos[Rational[17, 180] Pi], 0, Sin[Rational[17, 180] Pi]}, {-
        Cos[Rational[7, 72] Pi], 0, Sin[
        Rational[7, 72] 
         Pi]}, {-(Rational[5, 8] + Rational[1, 8] 5^Rational[1, 2])^
         Rational[1, 2], 0, Rational[1, 4] (-1 + 5^Rational[1, 2])}, {-
        Cos[Rational[37, 360] Pi], 0, Sin[Rational[37, 360] Pi]}, {-
        Cos[Rational[19, 180] Pi], 0, Sin[Rational[19, 180] Pi]}, {-
        Cos[Rational[13, 120] Pi], 0, Sin[Rational[13, 120] Pi]}, {-
        Cos[Rational[1, 9] Pi], 0, Sin[Rational[1, 9] Pi]}}, {{-1, 0, 
       0}, {-0.9999619230641713, 0, 
        0.008726535498373935}, {-0.9998476951563913, 0, 
        0.01745240643728351}, {-0.9996573249755573, 0, 
        0.02617694830787315}, {-0.9993908270190958, 0, 
        0.03489949670250097}, {-0.9990482215818578, 0, 
        0.043619387365336}, {-0.9986295347545738, 0, 
        0.05233595624294383}, {-0.9981347984218669, 0, 
        0.06104853953485687}, {-0.9975640502598242, 0, 
        0.0697564737441253}, {-0.996917333733128, 0, 
        0.07845909572784494}, {-0.9961946980917455, 0, 
        0.08715574274765817}, {-0.9953961983671789, 0, 
        0.09584575252022398}, {-0.9945218953682733, 0, 
        0.10452846326765346`}, {-0.9935718556765875, 0, 
        0.11320321376790671`}, {-0.992546151641322, 0, 
        0.12186934340514748`}, {-0.9914448613738104, 0, 
        0.13052619222005157`}, {-0.9902680687415704, 0, 
        0.13917310096006544`}, {-0.9890158633619168, 0, 
        0.1478094111296106}, {-0.9876883405951378, 0, 
        0.15643446504023087`}, {-0.9862856015372314, 0, 
        0.16504760586067765`}, {-0.984807753012208, 0, 
        0.17364817766693033`}, {-0.9832549075639546, 0, 
        0.18223552549214747`}, {-0.981627183447664, 0, 
        0.1908089953765448}, {-0.9799247046208296, 0, 
        0.19936793441719716`}, {-0.9781476007338057, 0, 
        0.20791169081775931`}, {-0.9762960071199334, 0, 
        0.21643961393810288`}, {-0.9743700647852352, 0, 
        0.22495105434386498`}, {-0.9723699203976766, 0, 
        0.2334453638559054}, {-0.9702957262759965, 0, 
        0.24192189559966773`}, {-0.9681476403781077, 0, 
        0.25038000405444144`}, {-0.9659258262890682, 0, 
        0.2588190451025207}, {-0.963630453208623, 0, 
        0.26723837607825685`}, {-0.9612616959383189, 0, 
        0.27563735581699916`}, {-0.958819734868193, 0, 
        0.2840153447039226}, {-0.9563047559630355, 0, 
        0.2923717047227367}, {-0.9537169507482269, 0, 
        0.3007057995042731}, {-0.9510565162951535, 0, 
        0.30901699437494745`}, {-0.9483236552061993, 0, 
        0.31730465640509214`}, {-0.9455185755993168, 0, 
        0.3255681544571567}, {-0.9426414910921784, 0, 
        0.33380685923377096`}, {-0.9396926207859084, 0, 
        0.3420201433256687}}]], {2, 2, 0}], GeometricTransformation3DBox[{
     {RGBColor[0.87, 0.94, 1], Opacity[1], EdgeForm[None], 
      Polygon3DBox[{{-2, -2, 0.}, {2, -2, 0.}, {2, 2, 0.}, {-2, 2, 0.}}]}, 
     GeometricTransformation3DBox[{
       {GrayLevel[0.8], Line3DBox[CompressedData["
1:eJxtmXlwleUVxgOMVbaKDDhjUZSOjAQay1S0mIonLkVqS1nEDmBY4oSwiBIU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         "]]}, 
       {GrayLevel[0], Line3DBox[{{0., 0, 0}, {1.2, 0, 0}}]}, 
       {RGBColor[0.75, 0.75, 0.75], 
        {EdgeForm[{GrayLevel[0.5], Thickness[Tiny]}], 
         Polygon3DBox[{{-1., 0, 0.3333333333333333}, {-0.99, 0, 
            0.3267}, {-0.98, 0, 0.32013333333333327`}, {-0.97, 0, 
            0.3136333333333333}, {-0.96, 0, 0.3072}, {-0.95, 0, 
            0.3008333333333333}, {-0.94, 0, 
            0.2945333333333333}, {-0.9299999999999999, 0, 
            0.28829999999999995`}, {-0.92, 0, 0.28213333333333335`}, {-0.91, 
            0, 0.27603333333333335`}, {-0.9, 0, 0.27}, {-0.89, 0, 
            0.26403333333333334`}, {-0.88, 0, 0.2581333333333333}, {-0.87, 0, 
            0.25229999999999997`}, {-0.86, 0, 0.2465333333333333}, {-0.85, 0, 
            0.2408333333333333}, {-0.84, 0, 0.23519999999999996`}, {-0.83, 0, 
            0.2296333333333333}, {-0.8200000000000001, 0, 
            0.22413333333333335`}, {-0.81, 0, 0.21870000000000003`}, {-0.8, 0,
             0.21333333333333337`}, {-0.79, 0, 0.20803333333333335`}, {-0.78, 
            0, 0.2028}, {-0.77, 0, 0.19763333333333333`}, {-0.76, 0, 
            0.19253333333333333`}, {-0.75, 0, 0.1875}, {-0.74, 0, 
            0.18253333333333333`}, {-0.73, 0, 0.1776333333333333}, {-0.72, 0, 
            0.17279999999999998`}, {-0.71, 0, 0.1680333333333333}, {-0.7, 0, 
            0.1633333333333333}, {-0.69, 0, 
            0.15869999999999995`}, {-0.6799999999999999, 0, 
            0.1541333333333333}, {-0.6699999999999999, 0, 
            0.14963333333333328`}, {-0.6599999999999999, 0, 
            0.14519999999999994`}, {-0.6499999999999999, 0, 
            0.14083333333333328`}, {-0.64, 0, 0.13653333333333334`}, {-0.63, 
            0, 0.1323}, {-0.62, 0, 0.12813333333333332`}, {-0.61, 0, 
            0.12403333333333333`}, {-0.6, 0, 0.12}, {-0.59, 0, 
            0.11603333333333332`}, {-0.5800000000000001, 0, 
            0.11213333333333336`}, {-0.5700000000000001, 0, 
            0.10830000000000002`}, {-0.56, 0, 0.10453333333333334`}, {-0.55, 
            0, 0.10083333333333334`}, {-0.54, 0, 0.09720000000000001}, {-0.53,
             0, 0.09363333333333335}, {-0.52, 0, 0.09013333333333334}, {-0.51,
             0, 0.0867}, {-0.5, 0, 0.08333333333333333}, {-0.49, 0, 
            0.08003333333333332}, {-0.48, 0, 0.0768}, {-0.47, 0, 
            0.07363333333333333}, {-0.45999999999999996`, 0, 
            0.07053333333333331}, {-0.44999999999999996`, 0, 
            0.06749999999999998}, {-0.43999999999999995`, 0, 
            0.06453333333333332}, {-0.42999999999999994`, 0, 
            0.06163333333333332}, {-0.42000000000000004`, 0, 
            0.058800000000000005`}, {-0.41000000000000003`, 0, 
            0.05603333333333334}, {-0.4, 0, 0.053333333333333344`}, {-0.39, 0,
             0.0507}, {-0.38, 0, 0.048133333333333334`}, {-0.37, 0, 
            0.04563333333333333}, {-0.36, 0, 0.043199999999999995`}, {-0.35, 
            0, 0.040833333333333326`}, {-0.33999999999999997`, 0, 
            0.03853333333333332}, {-0.32999999999999996`, 0, 
            0.036299999999999985`}, {-0.31999999999999995`, 0, 
            0.03413333333333332}, {-0.30999999999999994`, 0, 
            0.032033333333333316`}, {-0.29999999999999993`, 0, 
            0.029999999999999985`}, {-0.29000000000000004`, 0, 
            0.02803333333333334}, {-0.28, 0, 0.026133333333333335`}, {-0.27, 
            0, 0.024300000000000002`}, {-0.26, 0, 
            0.022533333333333336`}, {-0.25, 0, 0.020833333333333332`}, {-0.24,
             0, 0.0192}, {-0.22999999999999998`, 0, 
            0.017633333333333327`}, {-0.21999999999999997`, 0, 
            0.01613333333333333}, {-0.20999999999999996`, 0, 
            0.014699999999999994`}, {-0.19999999999999996`, 0, 
            0.013333333333333326`}, {-0.18999999999999995`, 0, 
            0.012033333333333326`}, {-0.17999999999999994`, 0, 
            0.010799999999999992`}, {-0.16999999999999993`, 0, 
            0.009633333333333324}, {-0.16000000000000003`, 0, 
            0.008533333333333337}, {-0.15000000000000002`, 0, 
            0.0075000000000000015`}, {-0.14, 0, 0.006533333333333334}, {-0.13,
             0, 0.005633333333333334}, {-0.12, 0, 
            0.0048}, {-0.10999999999999999`, 0, 
            0.004033333333333332}, {-0.09999999999999998, 0, 
            0.0033333333333333314`}, {-0.08999999999999997, 0, 
            0.002699999999999998}, {-0.07999999999999996, 0, 
            0.002133333333333331}, {-0.06999999999999995, 0, 
            0.0016333333333333308`}, {-0.05999999999999994, 0, 
            0.0011999999999999975`}, {-0.04999999999999993, 0, 
            0.0008333333333333311}, {-0.040000000000000036`, 0, 
            0.0005333333333333342}, {-0.030000000000000027`, 0, 
            0.0003000000000000005}, {-0.020000000000000018`, 0, 
            0.00013333333333333356`}, {-0.010000000000000009`, 0, 
            0.00003333333333333339}, {0., 0, 0.}, {
           0.010000000000000009`, 0, 0.00003333333333333339}, {
           0.020000000000000018`, 0, 0.00013333333333333356`}, {
           0.030000000000000027`, 0, 0.0003000000000000005}, {
           0.040000000000000036`, 0, 0.0005333333333333342}, {
           0.050000000000000044`, 0, 0.0008333333333333348}, {
           0.06000000000000005, 0, 0.001200000000000002}, {
           0.07000000000000006, 0, 0.001633333333333336}, {
           0.08000000000000007, 0, 0.002133333333333337}, {
           0.09000000000000008, 0, 0.002700000000000005}, {
           0.10000000000000009`, 0, 0.003333333333333339}, {
           0.1100000000000001, 0, 0.00403333333333334}, {
           0.1200000000000001, 0, 0.004800000000000008}, {
           0.13000000000000012`, 0, 0.005633333333333343}, {
           0.14000000000000012`, 0, 0.006533333333333344}, {
           0.15000000000000013`, 0, 0.007500000000000014}, {
           0.15999999999999992`, 0, 0.008533333333333323}, {
           0.16999999999999993`, 0, 0.009633333333333324}, {
           0.17999999999999994`, 0, 0.010799999999999992`}, {
           0.18999999999999995`, 0, 0.012033333333333326`}, {
           0.19999999999999996`, 0, 0.013333333333333326`}, {
           0.20999999999999996`, 0, 0.014699999999999994`}, {
           0.21999999999999997`, 0, 0.01613333333333333}, {
           0.22999999999999998`, 0, 0.017633333333333327`}, {
           0.24, 0, 0.0192}, {0.25, 0, 0.020833333333333332`}, {
           0.26, 0, 0.022533333333333336`}, {
           0.27, 0, 0.024300000000000002`}, {
           0.28, 0, 0.026133333333333335`}, {
           0.29000000000000004`, 0, 0.02803333333333334}, {
           0.30000000000000004`, 0, 0.030000000000000006`}, {
           0.31000000000000005`, 0, 0.032033333333333344`}, {
           0.32000000000000006`, 0, 0.03413333333333335}, {
           0.33000000000000007`, 0, 0.03630000000000001}, {
           0.3400000000000001, 0, 0.03853333333333335}, {
           0.3500000000000001, 0, 0.04083333333333335}, {
           0.3600000000000001, 0, 0.04320000000000002}, {
           0.3700000000000001, 0, 0.04563333333333336}, {
           0.3800000000000001, 0, 0.04813333333333336}, {
           0.3900000000000001, 0, 0.05070000000000003}, {
           0.40000000000000013`, 0, 0.05333333333333337}, {
           0.4099999999999999, 0, 0.05603333333333331}, {
           0.41999999999999993`, 0, 0.05879999999999998}, {
           0.42999999999999994`, 0, 0.06163333333333332}, {
           0.43999999999999995`, 0, 0.06453333333333332}, {
           0.44999999999999996`, 0, 0.06749999999999998}, {
           0.45999999999999996`, 0, 0.07053333333333331}, {
           0.47, 0, 0.07363333333333333}, {0.48, 0, 0.0768}, {
           0.49, 0, 0.08003333333333332}, {0.5, 0, 0.08333333333333333}, {
           0.51, 0, 0.0867}, {0.52, 0, 0.09013333333333334}, {
           0.53, 0, 0.09363333333333335}, {0.54, 0, 0.09720000000000001}, {
           0.55, 0, 0.10083333333333334`}, {0.56, 0, 0.10453333333333334`}, {
           0.5700000000000001, 0, 0.10830000000000002`}, {
           0.5800000000000001, 0, 0.11213333333333336`}, {
           0.5900000000000001, 0, 0.11603333333333335`}, {
           0.6000000000000001, 0, 0.12000000000000002`}, {
           0.6100000000000001, 0, 0.12403333333333336`}, {
           0.6200000000000001, 0, 0.12813333333333338`}, {
           0.6300000000000001, 0, 0.13230000000000003`}, {
           0.6400000000000001, 0, 0.1365333333333334}, {
           0.6500000000000001, 0, 0.14083333333333337`}, {
           0.6600000000000001, 0, 0.14520000000000005`}, {
           0.6699999999999999, 0, 0.14963333333333328`}, {
           0.6799999999999999, 0, 0.1541333333333333}, {
           0.69, 0, 0.15869999999999995`}, {0.7, 0, 0.1633333333333333}, {
           0.71, 0, 0.1680333333333333}, {0.72, 0, 0.17279999999999998`}, {
           0.73, 0, 0.1776333333333333}, {0.74, 0, 0.18253333333333333`}, {
           0.75, 0, 0.1875}, {0.76, 0, 0.19253333333333333`}, {
           0.77, 0, 0.19763333333333333`}, {0.78, 0, 0.2028}, {
           0.79, 0, 0.20803333333333335`}, {0.8, 0, 0.21333333333333337`}, {
           0.81, 0, 0.21870000000000003`}, {
           0.8200000000000001, 0, 0.22413333333333335`}, {
           0.8300000000000001, 0, 0.22963333333333336`}, {
           0.8400000000000001, 0, 0.23520000000000002`}, {
           0.8500000000000001, 0, 0.24083333333333337`}, {
           0.8600000000000001, 0, 0.24653333333333338`}, {
           0.8700000000000001, 0, 0.2523000000000001}, {
           0.8800000000000001, 0, 0.2581333333333334}, {
           0.8900000000000001, 0, 0.2640333333333334}, {
           0.9000000000000001, 0, 0.2700000000000001}, {
           0.9100000000000001, 0, 0.2760333333333334}, {
           0.9199999999999999, 0, 0.28213333333333324`}, {
           0.9299999999999999, 0, 0.28829999999999995`}, {
           0.94, 0, 0.2945333333333333}, {0.95, 0, 0.3008333333333333}, {
           0.96, 0, 0.3072}, {0.97, 0, 0.3136333333333333}, {
           0.98, 0, 0.32013333333333327`}, {0.99, 0, 0.3267}, {
           1., 0, 0.3333333333333333}}]}, 
        {RGBColor[0.7333333333333333, 0.6, 0.4666666666666667], EdgeForm[
         None], CylinderBox[
          NCache[{{-1, 0, Rational[1, 3]}, {
            1, 0, Rational[1, 3]}}, {{-1, 0, 0.3333333333333333}, {
            1, 0, 0.3333333333333333}}], 0.04]}}}, 
      NCache[{{Rational[1, 2] 3^Rational[1, 2], Rational[1, 2], 0}, {
        Rational[-1, 2], Rational[1, 2] 3^Rational[1, 2], 0}, {0, 0, 1}}, {{
        0.8660254037844386, 0.5, 0}, {-0.5, 0.8660254037844386, 0}, {0, 0, 
        1}}]], 
     {GrayLevel[0], GeometricTransformation3DBox[
       {Arrowheads[{-0.02, 0, 0.02}], 
        Arrow3DBox[{{1, 0, 0}, {0, 0, 0}, {0, -1, 
         0}}]}, {-1.5384615384615383`, 1.8181818181818181`, 0.09}]}, 
     {GrayLevel[0], Line3DBox[{{0., 0, 0}, {1.2, 0, 0}}], 
      Line3DBox[
       NCache[{{Rational[1, 2] 3^Rational[1, 2], Rational[-1, 2], 0}, {
         Cos[Rational[59, 360] Pi], -Sin[Rational[59, 360] Pi], 0}, {
         Cos[Rational[29, 180] Pi], -Sin[Rational[29, 180] Pi], 0}, {
         Cos[Rational[19, 120] Pi], -Sin[Rational[19, 120] Pi], 0}, {
         Cos[Rational[7, 45] Pi], -Sin[Rational[7, 45] Pi], 0}, {
         Cos[Rational[11, 72] Pi], -Sin[Rational[11, 72] Pi], 0}, {
         Cos[Rational[3, 20] Pi], -Sin[Rational[3, 20] Pi], 0}, {
         Cos[Rational[53, 360] Pi], -Sin[Rational[53, 360] Pi], 0}, {
         Cos[Rational[13, 90] Pi], -Sin[Rational[13, 90] Pi], 0}, {
         Cos[Rational[17, 120] Pi], -Sin[Rational[17, 120] Pi], 0}, {
         Cos[Rational[5, 36] Pi], -Sin[Rational[5, 36] Pi], 0}, {
         Cos[Rational[49, 360] Pi], -Sin[Rational[49, 360] Pi], 0}, {
         Cos[Rational[2, 15] Pi], -Sin[Rational[2, 15] Pi], 0}, {
         Cos[Rational[47, 360] Pi], -Sin[Rational[47, 360] Pi], 0}, {
         Cos[Rational[23, 180] Pi], -Sin[Rational[23, 180] Pi], 0}, {
         Cos[Rational[1, 8] Pi], -Sin[Rational[1, 8] Pi], 0}, {
         Cos[Rational[11, 90] Pi], -Sin[Rational[11, 90] Pi], 0}, {
         Cos[Rational[43, 360] Pi], -Sin[Rational[43, 360] Pi], 0}, {
         Cos[Rational[7, 60] Pi], -Sin[Rational[7, 60] Pi], 0}, {
         Cos[Rational[41, 360] Pi], -Sin[Rational[41, 360] Pi], 0}, {
         Cos[Rational[1, 9] Pi], -Sin[Rational[1, 9] Pi], 0}, {
         Cos[Rational[13, 120] Pi], -Sin[Rational[13, 120] Pi], 0}, {
         Cos[Rational[19, 180] Pi], -Sin[Rational[19, 180] Pi], 0}, {
         Cos[Rational[37, 360] Pi], -Sin[Rational[37, 360] Pi], 
          0}, {(Rational[5, 8] + Rational[1, 8] 5^Rational[1, 2])^
          Rational[1, 2], Rational[1, 4] (1 - 5^Rational[1, 2]), 0}, {
         Cos[Rational[7, 72] Pi], -Sin[Rational[7, 72] Pi], 0}, {
         Cos[Rational[17, 180] Pi], -Sin[Rational[17, 180] Pi], 0}, {
         Cos[Rational[11, 120] Pi], -Sin[Rational[11, 120] Pi], 0}, {
         Cos[Rational[4, 45] Pi], -Sin[Rational[4, 45] Pi], 0}, {
         Cos[Rational[31, 360] Pi], -Sin[Rational[31, 360] Pi], 0}, {
         Rational[1, 2] 2^Rational[-1, 2] (1 + 3^Rational[1, 2]), 
          Rational[-1, 2] 2^Rational[-1, 2] (-1 + 3^Rational[1, 2]), 0}, {
         Cos[Rational[29, 360] Pi], -Sin[Rational[29, 360] Pi], 0}, {
         Cos[Rational[7, 90] Pi], -Sin[Rational[7, 90] Pi], 0}, {
         Cos[Rational[3, 40] Pi], -Sin[Rational[3, 40] Pi], 0}, {
         Cos[Rational[13, 180] Pi], -Sin[Rational[13, 180] Pi], 0}, {
         Cos[Rational[5, 72] Pi], -Sin[Rational[5, 72] Pi], 0}, {
         Cos[Rational[1, 15] Pi], -Sin[Rational[1, 15] Pi], 0}, {
         Cos[Rational[23, 360] Pi], -Sin[Rational[23, 360] Pi], 0}, {
         Cos[Rational[11, 180] Pi], -Sin[Rational[11, 180] Pi], 0}, {
         Cos[Rational[7, 120] Pi], -Sin[Rational[7, 120] Pi], 0}, {
         Cos[Rational[1, 18] Pi], -Sin[Rational[1, 18] Pi], 0}, {
         Cos[Rational[19, 360] Pi], -Sin[Rational[19, 360] Pi], 0}, {
         Cos[Rational[1, 20] Pi], -Sin[Rational[1, 20] Pi], 0}, {
         Cos[Rational[17, 360] Pi], -Sin[Rational[17, 360] Pi], 0}, {
         Cos[Rational[2, 45] Pi], -Sin[Rational[2, 45] Pi], 0}, {
         Cos[Rational[1, 24] Pi], -Sin[Rational[1, 24] Pi], 0}, {
         Cos[Rational[7, 180] Pi], -Sin[Rational[7, 180] Pi], 0}, {
         Cos[Rational[13, 360] Pi], -Sin[Rational[13, 360] Pi], 0}, {
         Cos[Rational[1, 30] Pi], -Sin[Rational[1, 30] Pi], 0}, {
         Cos[Rational[11, 360] Pi], -Sin[Rational[11, 360] Pi], 0}, {
         Cos[Rational[1, 36] Pi], -Sin[Rational[1, 36] Pi], 0}, {
         Cos[Rational[1, 40] Pi], -Sin[Rational[1, 40] Pi], 0}, {
         Cos[Rational[1, 45] Pi], -Sin[Rational[1, 45] Pi], 0}, {
         Cos[Rational[7, 360] Pi], -Sin[Rational[7, 360] Pi], 0}, {
         Cos[Rational[1, 60] Pi], -Sin[Rational[1, 60] Pi], 0}, {
         Cos[Rational[1, 72] Pi], -Sin[Rational[1, 72] Pi], 0}, {
         Cos[Rational[1, 90] Pi], -Sin[Rational[1, 90] Pi], 0}, {
         Cos[Rational[1, 120] Pi], -Sin[Rational[1, 120] Pi], 0}, {
         Cos[Rational[1, 180] Pi], -Sin[Rational[1, 180] Pi], 0}, {
         Cos[Rational[1, 360] Pi], -Sin[Rational[1, 360] Pi], 0}, {1, 0, 
         0}}, {{0.8660254037844386, -0.5, 0}, {
         0.8703556959398997, -0.49242356010346705`, 0}, {
         0.8746197071393957, -0.48480962024633706`, 0}, {
         0.8788171126619654, -0.4771587602596084, 0}, {
         0.882947592858927, -0.4694715627858908, 0}, {
         0.8870108331782217, -0.4617486132350339, 0}, {
         0.8910065241883679, -0.45399049973954675`, 0}, {
         0.8949343616020251, -0.44619781310980877`, 0}, {
         0.898794046299167, -0.4383711467890774, 0}, {
         0.9025852843498606, -0.4305110968082951, 0}, {
         0.9063077870366499, -0.42261826174069944`, 0}, {
         0.9099612708765432, -0.41469324265623897`, 0}, {
         0.9135454576426009, -0.40673664307580015`, 0}, {
         0.917060074385124, -0.3987490689252462, 0}, {
         0.9205048534524404, -0.3907311284892737, 0}, {
         0.9238795325112867, -0.3826834323650898, 0}, {
         0.9271838545667874, -0.374606593415912, 0}, {
         0.9304175679820246, -0.3665012267242973, 0}, {
         0.9335804264972017, -0.35836794954530027`, 0}, {
         0.9366721892483976, -0.35020738125946743`, 0}, {
         0.9396926207859084, -0.3420201433256687, 0}, {
         0.9426414910921784, -0.33380685923377096`, 0}, {
         0.9455185755993168, -0.3255681544571567, 0}, {
         0.9483236552061993, -0.31730465640509214`, 0}, {
         0.9510565162951535, -0.30901699437494745`, 0}, {
         0.9537169507482269, -0.3007057995042731, 0}, {
         0.9563047559630355, -0.2923717047227367, 0}, {
         0.958819734868193, -0.2840153447039226, 0}, {
         0.9612616959383189, -0.27563735581699916`, 0}, {
         0.963630453208623, -0.26723837607825685`, 0}, {
         0.9659258262890682, -0.2588190451025207, 0}, {
         0.9681476403781077, -0.25038000405444144`, 0}, {
         0.9702957262759965, -0.24192189559966773`, 0}, {
         0.9723699203976766, -0.2334453638559054, 0}, {
         0.9743700647852352, -0.22495105434386498`, 0}, {
         0.9762960071199334, -0.21643961393810288`, 0}, {
         0.9781476007338057, -0.20791169081775931`, 0}, {
         0.9799247046208296, -0.19936793441719716`, 0}, {
         0.981627183447664, -0.1908089953765448, 0}, {
         0.9832549075639546, -0.18223552549214747`, 0}, {
         0.984807753012208, -0.17364817766693033`, 0}, {
         0.9862856015372314, -0.16504760586067765`, 0}, {
         0.9876883405951378, -0.15643446504023087`, 0}, {
         0.9890158633619168, -0.1478094111296106, 0}, {
         0.9902680687415704, -0.13917310096006544`, 0}, {
         0.9914448613738104, -0.13052619222005157`, 0}, {
         0.992546151641322, -0.12186934340514748`, 0}, {
         0.9935718556765875, -0.11320321376790671`, 0}, {
         0.9945218953682733, -0.10452846326765346`, 0}, {
         0.9953961983671789, -0.09584575252022398, 0}, {
         0.9961946980917455, -0.08715574274765817, 0}, {
         0.996917333733128, -0.07845909572784494, 0}, {
         0.9975640502598242, -0.0697564737441253, 0}, {
         0.9981347984218669, -0.06104853953485687, 0}, {
         0.9986295347545738, -0.05233595624294383, 0}, {
         0.9990482215818578, -0.043619387365336, 0}, {
         0.9993908270190958, -0.03489949670250097, 0}, {
         0.9996573249755573, -0.02617694830787315, 0}, {
         0.9998476951563913, -0.01745240643728351, 0}, {
         0.9999619230641713, -0.008726535498373935, 0}, {1, 0, 0}}]]}}, 
    NCache[{{{Cos[Rational[1, 9] Pi], 0, Sin[Rational[1, 9] Pi]}, {0, 1, 
       0}, {-Sin[Rational[1, 9] Pi], 0, Cos[Rational[1, 9] Pi]}}, {(-2) (-1 + 
        Cos[Rational[1, 9] Pi]), 0, 2 Sin[Rational[1, 9] Pi]}}, {{{
       0.9396926207859084, 0, 0.3420201433256687}, {0, 1, 
       0}, {-0.3420201433256687, 0, 0.9396926207859084}}, {
      0.12061475842818314`, 0, 0.6840402866513374}}]]},
  Boxed->False,
  ImageSize->{538.0773570182456, 287.},
  Lighting->"Neutral",
  ViewPoint->{2.6597626615980916`, 1.828950127477262, 1.0151866898110682`},
  ViewVertical->{0.24662782297336378`, 0.2096865116583296, 
   2.7663675165351154`}]], "Output",
 CellChangeTimes->{
  3.674489665063925*^9, 3.674489958962533*^9, 3.674490133338394*^9, 
   3.6744902087672997`*^9, {3.67449024010116*^9, 3.674490259265506*^9}, {
   3.674490343278468*^9, 3.674490364548771*^9}, 3.674490434587734*^9, 
   3.674490614749888*^9, {3.674552809317665*^9, 3.6745528377011766`*^9}, 
   3.674552869941516*^9, 3.674552968378746*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Export", "[", 
  RowBox[{
  "\"\</Users/kmodin/Documents/Research/Elbargetni2/Klas/figures/knife_edge.\
png\>\"", ",", 
   Graphics3DBox[{
     {GrayLevel[0.85], EdgeForm[None], 
      Polygon3DBox[{{-2, -2, 0.}, {2, -2, 0.}, {2, 2, 0.}, {-2, 2, 0.}}]}, 
     GeometricTransformation3DBox[
      Line3DBox[
       NCache[{{-1, 0, 
         0}, {-Cos[Rational[1, 360] Pi], 0, Sin[Rational[1, 360] Pi]}, {-
          Cos[Rational[1, 180] Pi], 0, Sin[Rational[1, 180] Pi]}, {-
          Cos[Rational[1, 120] Pi], 0, Sin[Rational[1, 120] Pi]}, {-
          Cos[Rational[1, 90] Pi], 0, Sin[Rational[1, 90] Pi]}, {-
          Cos[Rational[1, 72] Pi], 0, Sin[Rational[1, 72] Pi]}, {-
          Cos[Rational[1, 60] Pi], 0, Sin[Rational[1, 60] Pi]}, {-
          Cos[Rational[7, 360] Pi], 0, Sin[Rational[7, 360] Pi]}, {-
          Cos[Rational[1, 45] Pi], 0, Sin[Rational[1, 45] Pi]}, {-
          Cos[Rational[1, 40] Pi], 0, Sin[Rational[1, 40] Pi]}, {-
          Cos[Rational[1, 36] Pi], 0, Sin[Rational[1, 36] Pi]}, {-
          Cos[Rational[11, 360] Pi], 0, Sin[Rational[11, 360] Pi]}, {-
          Cos[Rational[1, 30] Pi], 0, Sin[Rational[1, 30] Pi]}, {-
          Cos[Rational[13, 360] Pi], 0, Sin[Rational[13, 360] Pi]}, {-
          Cos[Rational[7, 180] Pi], 0, Sin[Rational[7, 180] Pi]}, {-
          Cos[Rational[1, 24] Pi], 0, Sin[Rational[1, 24] Pi]}, {-
          Cos[Rational[2, 45] Pi], 0, Sin[Rational[2, 45] Pi]}, {-
          Cos[Rational[17, 360] Pi], 0, Sin[Rational[17, 360] Pi]}, {-
          Cos[Rational[1, 20] Pi], 0, Sin[Rational[1, 20] Pi]}, {-
          Cos[Rational[19, 360] Pi], 0, Sin[Rational[19, 360] Pi]}, {-
          Cos[Rational[1, 18] Pi], 0, Sin[Rational[1, 18] Pi]}, {-
          Cos[Rational[7, 120] Pi], 0, Sin[Rational[7, 120] Pi]}, {-
          Cos[Rational[11, 180] Pi], 0, Sin[Rational[11, 180] Pi]}, {-
          Cos[Rational[23, 360] Pi], 0, Sin[Rational[23, 360] Pi]}, {-
          Cos[Rational[1, 15] Pi], 0, Sin[Rational[1, 15] Pi]}, {-
          Cos[Rational[5, 72] Pi], 0, Sin[Rational[5, 72] Pi]}, {-
          Cos[Rational[13, 180] Pi], 0, Sin[Rational[13, 180] Pi]}, {-
          Cos[Rational[3, 40] Pi], 0, Sin[Rational[3, 40] Pi]}, {-
          Cos[Rational[7, 90] Pi], 0, Sin[Rational[7, 90] Pi]}, {-
          Cos[Rational[29, 360] Pi], 0, Sin[
          Rational[29, 360] Pi]}, {(Rational[-1, 2] 2^Rational[-1, 2]) (1 + 
           3^Rational[1, 2]), 
          0, (Rational[1, 2] 2^Rational[-1, 2]) (-1 + 3^Rational[1, 2])}, {-
          Cos[Rational[31, 360] Pi], 0, Sin[Rational[31, 360] Pi]}, {-
          Cos[Rational[4, 45] Pi], 0, Sin[Rational[4, 45] Pi]}, {-
          Cos[Rational[11, 120] Pi], 0, Sin[Rational[11, 120] Pi]}, {-
          Cos[Rational[17, 180] Pi], 0, Sin[Rational[17, 180] Pi]}, {-
          Cos[Rational[7, 72] Pi], 0, Sin[
          Rational[7, 72] 
           Pi]}, {-(Rational[5, 8] + Rational[1, 8] 5^Rational[1, 2])^
           Rational[1, 2], 0, Rational[1, 4] (-1 + 5^Rational[1, 2])}, {-
          Cos[Rational[37, 360] Pi], 0, Sin[Rational[37, 360] Pi]}, {-
          Cos[Rational[19, 180] Pi], 0, Sin[Rational[19, 180] Pi]}, {-
          Cos[Rational[13, 120] Pi], 0, Sin[Rational[13, 120] Pi]}, {-
          Cos[Rational[1, 9] Pi], 0, Sin[Rational[1, 9] Pi]}}, {{-1, 0, 
         0}, {-0.9999619230641713, 0, 
          0.008726535498373935}, {-0.9998476951563913, 0, 
          0.01745240643728351}, {-0.9996573249755573, 0, 
          0.02617694830787315}, {-0.9993908270190958, 0, 
          0.03489949670250097}, {-0.9990482215818578, 0, 
          0.043619387365336}, {-0.9986295347545738, 0, 
          0.05233595624294383}, {-0.9981347984218669, 0, 
          0.06104853953485687}, {-0.9975640502598242, 0, 
          0.0697564737441253}, {-0.996917333733128, 0, 
          0.07845909572784494}, {-0.9961946980917455, 0, 
          0.08715574274765817}, {-0.9953961983671789, 0, 
          0.09584575252022398}, {-0.9945218953682733, 0, 
          0.10452846326765346`}, {-0.9935718556765875, 0, 
          0.11320321376790671`}, {-0.992546151641322, 0, 
          0.12186934340514748`}, {-0.9914448613738104, 0, 
          0.13052619222005157`}, {-0.9902680687415704, 0, 
          0.13917310096006544`}, {-0.9890158633619168, 0, 
          0.1478094111296106}, {-0.9876883405951378, 0, 
          0.15643446504023087`}, {-0.9862856015372314, 0, 
          0.16504760586067765`}, {-0.984807753012208, 0, 
          0.17364817766693033`}, {-0.9832549075639546, 0, 
          0.18223552549214747`}, {-0.981627183447664, 0, 
          0.1908089953765448}, {-0.9799247046208296, 0, 
          0.19936793441719716`}, {-0.9781476007338057, 0, 
          0.20791169081775931`}, {-0.9762960071199334, 0, 
          0.21643961393810288`}, {-0.9743700647852352, 0, 
          0.22495105434386498`}, {-0.9723699203976766, 0, 
          0.2334453638559054}, {-0.9702957262759965, 0, 
          0.24192189559966773`}, {-0.9681476403781077, 0, 
          0.25038000405444144`}, {-0.9659258262890682, 0, 
          0.2588190451025207}, {-0.963630453208623, 0, 
          0.26723837607825685`}, {-0.9612616959383189, 0, 
          0.27563735581699916`}, {-0.958819734868193, 0, 
          0.2840153447039226}, {-0.9563047559630355, 0, 
          0.2923717047227367}, {-0.9537169507482269, 0, 
          0.3007057995042731}, {-0.9510565162951535, 0, 
          0.30901699437494745`}, {-0.9483236552061993, 0, 
          0.31730465640509214`}, {-0.9455185755993168, 0, 
          0.3255681544571567}, {-0.9426414910921784, 0, 
          0.33380685923377096`}, {-0.9396926207859084, 0, 
          0.3420201433256687}}]], {2, 2, 0}], GeometricTransformation3DBox[{
       {RGBColor[0.87, 0.94, 1], Opacity[1], EdgeForm[None], 
        Polygon3DBox[{{-2, -2, 0.}, {2, -2, 0.}, {2, 2, 0.}, {-2, 2, 0.}}]}, 
       GeometricTransformation3DBox[{
         {GrayLevel[0.8], Line3DBox[CompressedData["
1:eJxtmXlwleUVxgOMVbaKDDhjUZSOjAQay1S0mIonLkVqS1nEDmBY4oSwiBIU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           "]]}, 
         {GrayLevel[0], Line3DBox[{{0., 0, 0}, {1.2, 0, 0}}]}, 
         {RGBColor[0.75, 0.75, 0.75], 
          {EdgeForm[{GrayLevel[0.5], Thickness[Tiny]}], 
           Polygon3DBox[{{-1., 0, 0.3333333333333333}, {-0.99, 0, 
              0.3267}, {-0.98, 0, 0.32013333333333327`}, {-0.97, 0, 
              0.3136333333333333}, {-0.96, 0, 0.3072}, {-0.95, 0, 
              0.3008333333333333}, {-0.94, 0, 
              0.2945333333333333}, {-0.9299999999999999, 0, 
              0.28829999999999995`}, {-0.92, 0, 0.28213333333333335`}, {-0.91,
               0, 0.27603333333333335`}, {-0.9, 0, 0.27}, {-0.89, 0, 
              0.26403333333333334`}, {-0.88, 0, 0.2581333333333333}, {-0.87, 
              0, 0.25229999999999997`}, {-0.86, 0, 
              0.2465333333333333}, {-0.85, 0, 0.2408333333333333}, {-0.84, 0, 
              0.23519999999999996`}, {-0.83, 0, 
              0.2296333333333333}, {-0.8200000000000001, 0, 
              0.22413333333333335`}, {-0.81, 0, 0.21870000000000003`}, {-0.8, 
              0, 0.21333333333333337`}, {-0.79, 0, 
              0.20803333333333335`}, {-0.78, 0, 0.2028}, {-0.77, 0, 
              0.19763333333333333`}, {-0.76, 0, 0.19253333333333333`}, {-0.75,
               0, 0.1875}, {-0.74, 0, 0.18253333333333333`}, {-0.73, 0, 
              0.1776333333333333}, {-0.72, 0, 0.17279999999999998`}, {-0.71, 
              0, 0.1680333333333333}, {-0.7, 0, 0.1633333333333333}, {-0.69, 
              0, 0.15869999999999995`}, {-0.6799999999999999, 0, 
              0.1541333333333333}, {-0.6699999999999999, 0, 
              0.14963333333333328`}, {-0.6599999999999999, 0, 
              0.14519999999999994`}, {-0.6499999999999999, 0, 
              0.14083333333333328`}, {-0.64, 0, 0.13653333333333334`}, {-0.63,
               0, 0.1323}, {-0.62, 0, 0.12813333333333332`}, {-0.61, 0, 
              0.12403333333333333`}, {-0.6, 0, 0.12}, {-0.59, 0, 
              0.11603333333333332`}, {-0.5800000000000001, 0, 
              0.11213333333333336`}, {-0.5700000000000001, 0, 
              0.10830000000000002`}, {-0.56, 0, 0.10453333333333334`}, {-0.55,
               0, 0.10083333333333334`}, {-0.54, 0, 
              0.09720000000000001}, {-0.53, 0, 0.09363333333333335}, {-0.52, 
              0, 0.09013333333333334}, {-0.51, 0, 0.0867}, {-0.5, 0, 
              0.08333333333333333}, {-0.49, 0, 0.08003333333333332}, {-0.48, 
              0, 0.0768}, {-0.47, 0, 
              0.07363333333333333}, {-0.45999999999999996`, 0, 
              0.07053333333333331}, {-0.44999999999999996`, 0, 
              0.06749999999999998}, {-0.43999999999999995`, 0, 
              0.06453333333333332}, {-0.42999999999999994`, 0, 
              0.06163333333333332}, {-0.42000000000000004`, 0, 
              0.058800000000000005`}, {-0.41000000000000003`, 0, 
              0.05603333333333334}, {-0.4, 0, 0.053333333333333344`}, {-0.39, 
              0, 0.0507}, {-0.38, 0, 0.048133333333333334`}, {-0.37, 0, 
              0.04563333333333333}, {-0.36, 0, 0.043199999999999995`}, {-0.35,
               0, 0.040833333333333326`}, {-0.33999999999999997`, 0, 
              0.03853333333333332}, {-0.32999999999999996`, 0, 
              0.036299999999999985`}, {-0.31999999999999995`, 0, 
              0.03413333333333332}, {-0.30999999999999994`, 0, 
              0.032033333333333316`}, {-0.29999999999999993`, 0, 
              0.029999999999999985`}, {-0.29000000000000004`, 0, 
              0.02803333333333334}, {-0.28, 0, 0.026133333333333335`}, {-0.27,
               0, 0.024300000000000002`}, {-0.26, 0, 
              0.022533333333333336`}, {-0.25, 0, 
              0.020833333333333332`}, {-0.24, 0, 
              0.0192}, {-0.22999999999999998`, 0, 
              0.017633333333333327`}, {-0.21999999999999997`, 0, 
              0.01613333333333333}, {-0.20999999999999996`, 0, 
              0.014699999999999994`}, {-0.19999999999999996`, 0, 
              0.013333333333333326`}, {-0.18999999999999995`, 0, 
              0.012033333333333326`}, {-0.17999999999999994`, 0, 
              0.010799999999999992`}, {-0.16999999999999993`, 0, 
              0.009633333333333324}, {-0.16000000000000003`, 0, 
              0.008533333333333337}, {-0.15000000000000002`, 0, 
              0.0075000000000000015`}, {-0.14, 0, 
              0.006533333333333334}, {-0.13, 0, 0.005633333333333334}, {-0.12,
               0, 0.0048}, {-0.10999999999999999`, 0, 
              0.004033333333333332}, {-0.09999999999999998, 0, 
              0.0033333333333333314`}, {-0.08999999999999997, 0, 
              0.002699999999999998}, {-0.07999999999999996, 0, 
              0.002133333333333331}, {-0.06999999999999995, 0, 
              0.0016333333333333308`}, {-0.05999999999999994, 0, 
              0.0011999999999999975`}, {-0.04999999999999993, 0, 
              0.0008333333333333311}, {-0.040000000000000036`, 0, 
              0.0005333333333333342}, {-0.030000000000000027`, 0, 
              0.0003000000000000005}, {-0.020000000000000018`, 0, 
              0.00013333333333333356`}, {-0.010000000000000009`, 0, 
              0.00003333333333333339}, {0., 0, 0.}, {
             0.010000000000000009`, 0, 0.00003333333333333339}, {
             0.020000000000000018`, 0, 0.00013333333333333356`}, {
             0.030000000000000027`, 0, 0.0003000000000000005}, {
             0.040000000000000036`, 0, 0.0005333333333333342}, {
             0.050000000000000044`, 0, 0.0008333333333333348}, {
             0.06000000000000005, 0, 0.001200000000000002}, {
             0.07000000000000006, 0, 0.001633333333333336}, {
             0.08000000000000007, 0, 0.002133333333333337}, {
             0.09000000000000008, 0, 0.002700000000000005}, {
             0.10000000000000009`, 0, 0.003333333333333339}, {
             0.1100000000000001, 0, 0.00403333333333334}, {
             0.1200000000000001, 0, 0.004800000000000008}, {
             0.13000000000000012`, 0, 0.005633333333333343}, {
             0.14000000000000012`, 0, 0.006533333333333344}, {
             0.15000000000000013`, 0, 0.007500000000000014}, {
             0.15999999999999992`, 0, 0.008533333333333323}, {
             0.16999999999999993`, 0, 0.009633333333333324}, {
             0.17999999999999994`, 0, 0.010799999999999992`}, {
             0.18999999999999995`, 0, 0.012033333333333326`}, {
             0.19999999999999996`, 0, 0.013333333333333326`}, {
             0.20999999999999996`, 0, 0.014699999999999994`}, {
             0.21999999999999997`, 0, 0.01613333333333333}, {
             0.22999999999999998`, 0, 0.017633333333333327`}, {
             0.24, 0, 0.0192}, {0.25, 0, 0.020833333333333332`}, {
             0.26, 0, 0.022533333333333336`}, {
             0.27, 0, 0.024300000000000002`}, {
             0.28, 0, 0.026133333333333335`}, {
             0.29000000000000004`, 0, 0.02803333333333334}, {
             0.30000000000000004`, 0, 0.030000000000000006`}, {
             0.31000000000000005`, 0, 0.032033333333333344`}, {
             0.32000000000000006`, 0, 0.03413333333333335}, {
             0.33000000000000007`, 0, 0.03630000000000001}, {
             0.3400000000000001, 0, 0.03853333333333335}, {
             0.3500000000000001, 0, 0.04083333333333335}, {
             0.3600000000000001, 0, 0.04320000000000002}, {
             0.3700000000000001, 0, 0.04563333333333336}, {
             0.3800000000000001, 0, 0.04813333333333336}, {
             0.3900000000000001, 0, 0.05070000000000003}, {
             0.40000000000000013`, 0, 0.05333333333333337}, {
             0.4099999999999999, 0, 0.05603333333333331}, {
             0.41999999999999993`, 0, 0.05879999999999998}, {
             0.42999999999999994`, 0, 0.06163333333333332}, {
             0.43999999999999995`, 0, 0.06453333333333332}, {
             0.44999999999999996`, 0, 0.06749999999999998}, {
             0.45999999999999996`, 0, 0.07053333333333331}, {
             0.47, 0, 0.07363333333333333}, {0.48, 0, 0.0768}, {
             0.49, 0, 0.08003333333333332}, {0.5, 0, 0.08333333333333333}, {
             0.51, 0, 0.0867}, {0.52, 0, 0.09013333333333334}, {
             0.53, 0, 0.09363333333333335}, {0.54, 0, 0.09720000000000001}, {
             0.55, 0, 0.10083333333333334`}, {
             0.56, 0, 0.10453333333333334`}, {
             0.5700000000000001, 0, 0.10830000000000002`}, {
             0.5800000000000001, 0, 0.11213333333333336`}, {
             0.5900000000000001, 0, 0.11603333333333335`}, {
             0.6000000000000001, 0, 0.12000000000000002`}, {
             0.6100000000000001, 0, 0.12403333333333336`}, {
             0.6200000000000001, 0, 0.12813333333333338`}, {
             0.6300000000000001, 0, 0.13230000000000003`}, {
             0.6400000000000001, 0, 0.1365333333333334}, {
             0.6500000000000001, 0, 0.14083333333333337`}, {
             0.6600000000000001, 0, 0.14520000000000005`}, {
             0.6699999999999999, 0, 0.14963333333333328`}, {
             0.6799999999999999, 0, 0.1541333333333333}, {
             0.69, 0, 0.15869999999999995`}, {0.7, 0, 0.1633333333333333}, {
             0.71, 0, 0.1680333333333333}, {0.72, 0, 0.17279999999999998`}, {
             0.73, 0, 0.1776333333333333}, {0.74, 0, 0.18253333333333333`}, {
             0.75, 0, 0.1875}, {0.76, 0, 0.19253333333333333`}, {
             0.77, 0, 0.19763333333333333`}, {0.78, 0, 0.2028}, {
             0.79, 0, 0.20803333333333335`}, {0.8, 0, 0.21333333333333337`}, {
             0.81, 0, 0.21870000000000003`}, {
             0.8200000000000001, 0, 0.22413333333333335`}, {
             0.8300000000000001, 0, 0.22963333333333336`}, {
             0.8400000000000001, 0, 0.23520000000000002`}, {
             0.8500000000000001, 0, 0.24083333333333337`}, {
             0.8600000000000001, 0, 0.24653333333333338`}, {
             0.8700000000000001, 0, 0.2523000000000001}, {
             0.8800000000000001, 0, 0.2581333333333334}, {
             0.8900000000000001, 0, 0.2640333333333334}, {
             0.9000000000000001, 0, 0.2700000000000001}, {
             0.9100000000000001, 0, 0.2760333333333334}, {
             0.9199999999999999, 0, 0.28213333333333324`}, {
             0.9299999999999999, 0, 0.28829999999999995`}, {
             0.94, 0, 0.2945333333333333}, {0.95, 0, 0.3008333333333333}, {
             0.96, 0, 0.3072}, {0.97, 0, 0.3136333333333333}, {
             0.98, 0, 0.32013333333333327`}, {0.99, 0, 0.3267}, {
             1., 0, 0.3333333333333333}}]}, 
          {RGBColor[0.7333333333333333, 0.6, 0.4666666666666667], EdgeForm[
           None], CylinderBox[
            NCache[{{-1, 0, Rational[1, 3]}, {
              1, 0, Rational[1, 3]}}, {{-1, 0, 0.3333333333333333}, {
              1, 0, 0.3333333333333333}}], 0.04]}}}, 
        NCache[{{Rational[1, 2] 3^Rational[1, 2], Rational[1, 2], 0}, {
          Rational[-1, 2], Rational[1, 2] 3^Rational[1, 2], 0}, {0, 0, 1}}, {{
          0.8660254037844386, 0.5, 0}, {-0.5, 0.8660254037844386, 0}, {0, 0, 
          1}}]], 
       {GrayLevel[0], GeometricTransformation3DBox[
         {Arrowheads[{-0.02, 0, 0.02}], 
          Arrow3DBox[{{1, 0, 0}, {0, 0, 0}, {0, -1, 
           0}}]}, {-1.5384615384615383`, 1.8181818181818181`, 0.09}]}, 
       {GrayLevel[0], Line3DBox[{{0., 0, 0}, {1.2, 0, 0}}], 
        Line3DBox[
         NCache[{{Rational[1, 2] 3^Rational[1, 2], Rational[-1, 2], 0}, {
           Cos[Rational[59, 360] Pi], -Sin[Rational[59, 360] Pi], 0}, {
           Cos[Rational[29, 180] Pi], -Sin[Rational[29, 180] Pi], 0}, {
           Cos[Rational[19, 120] Pi], -Sin[Rational[19, 120] Pi], 0}, {
           Cos[Rational[7, 45] Pi], -Sin[Rational[7, 45] Pi], 0}, {
           Cos[Rational[11, 72] Pi], -Sin[Rational[11, 72] Pi], 0}, {
           Cos[Rational[3, 20] Pi], -Sin[Rational[3, 20] Pi], 0}, {
           Cos[Rational[53, 360] Pi], -Sin[Rational[53, 360] Pi], 0}, {
           Cos[Rational[13, 90] Pi], -Sin[Rational[13, 90] Pi], 0}, {
           Cos[Rational[17, 120] Pi], -Sin[Rational[17, 120] Pi], 0}, {
           Cos[Rational[5, 36] Pi], -Sin[Rational[5, 36] Pi], 0}, {
           Cos[Rational[49, 360] Pi], -Sin[Rational[49, 360] Pi], 0}, {
           Cos[Rational[2, 15] Pi], -Sin[Rational[2, 15] Pi], 0}, {
           Cos[Rational[47, 360] Pi], -Sin[Rational[47, 360] Pi], 0}, {
           Cos[Rational[23, 180] Pi], -Sin[Rational[23, 180] Pi], 0}, {
           Cos[Rational[1, 8] Pi], -Sin[Rational[1, 8] Pi], 0}, {
           Cos[Rational[11, 90] Pi], -Sin[Rational[11, 90] Pi], 0}, {
           Cos[Rational[43, 360] Pi], -Sin[Rational[43, 360] Pi], 0}, {
           Cos[Rational[7, 60] Pi], -Sin[Rational[7, 60] Pi], 0}, {
           Cos[Rational[41, 360] Pi], -Sin[Rational[41, 360] Pi], 0}, {
           Cos[Rational[1, 9] Pi], -Sin[Rational[1, 9] Pi], 0}, {
           Cos[Rational[13, 120] Pi], -Sin[Rational[13, 120] Pi], 0}, {
           Cos[Rational[19, 180] Pi], -Sin[Rational[19, 180] Pi], 0}, {
           Cos[Rational[37, 360] Pi], -Sin[Rational[37, 360] Pi], 
            0}, {(Rational[5, 8] + Rational[1, 8] 5^Rational[1, 2])^
            Rational[1, 2], Rational[1, 4] (1 - 5^Rational[1, 2]), 0}, {
           Cos[Rational[7, 72] Pi], -Sin[Rational[7, 72] Pi], 0}, {
           Cos[Rational[17, 180] Pi], -Sin[Rational[17, 180] Pi], 0}, {
           Cos[Rational[11, 120] Pi], -Sin[Rational[11, 120] Pi], 0}, {
           Cos[Rational[4, 45] Pi], -Sin[Rational[4, 45] Pi], 0}, {
           Cos[Rational[31, 360] Pi], -Sin[Rational[31, 360] Pi], 
            0}, {(Rational[1, 2] 2^Rational[-1, 2]) (1 + 3^Rational[1, 2]), (
             Rational[-1, 2] 2^Rational[-1, 2]) (-1 + 3^Rational[1, 2]), 0}, {
           Cos[Rational[29, 360] Pi], -Sin[Rational[29, 360] Pi], 0}, {
           Cos[Rational[7, 90] Pi], -Sin[Rational[7, 90] Pi], 0}, {
           Cos[Rational[3, 40] Pi], -Sin[Rational[3, 40] Pi], 0}, {
           Cos[Rational[13, 180] Pi], -Sin[Rational[13, 180] Pi], 0}, {
           Cos[Rational[5, 72] Pi], -Sin[Rational[5, 72] Pi], 0}, {
           Cos[Rational[1, 15] Pi], -Sin[Rational[1, 15] Pi], 0}, {
           Cos[Rational[23, 360] Pi], -Sin[Rational[23, 360] Pi], 0}, {
           Cos[Rational[11, 180] Pi], -Sin[Rational[11, 180] Pi], 0}, {
           Cos[Rational[7, 120] Pi], -Sin[Rational[7, 120] Pi], 0}, {
           Cos[Rational[1, 18] Pi], -Sin[Rational[1, 18] Pi], 0}, {
           Cos[Rational[19, 360] Pi], -Sin[Rational[19, 360] Pi], 0}, {
           Cos[Rational[1, 20] Pi], -Sin[Rational[1, 20] Pi], 0}, {
           Cos[Rational[17, 360] Pi], -Sin[Rational[17, 360] Pi], 0}, {
           Cos[Rational[2, 45] Pi], -Sin[Rational[2, 45] Pi], 0}, {
           Cos[Rational[1, 24] Pi], -Sin[Rational[1, 24] Pi], 0}, {
           Cos[Rational[7, 180] Pi], -Sin[Rational[7, 180] Pi], 0}, {
           Cos[Rational[13, 360] Pi], -Sin[Rational[13, 360] Pi], 0}, {
           Cos[Rational[1, 30] Pi], -Sin[Rational[1, 30] Pi], 0}, {
           Cos[Rational[11, 360] Pi], -Sin[Rational[11, 360] Pi], 0}, {
           Cos[Rational[1, 36] Pi], -Sin[Rational[1, 36] Pi], 0}, {
           Cos[Rational[1, 40] Pi], -Sin[Rational[1, 40] Pi], 0}, {
           Cos[Rational[1, 45] Pi], -Sin[Rational[1, 45] Pi], 0}, {
           Cos[Rational[7, 360] Pi], -Sin[Rational[7, 360] Pi], 0}, {
           Cos[Rational[1, 60] Pi], -Sin[Rational[1, 60] Pi], 0}, {
           Cos[Rational[1, 72] Pi], -Sin[Rational[1, 72] Pi], 0}, {
           Cos[Rational[1, 90] Pi], -Sin[Rational[1, 90] Pi], 0}, {
           Cos[Rational[1, 120] Pi], -Sin[Rational[1, 120] Pi], 0}, {
           Cos[Rational[1, 180] Pi], -Sin[Rational[1, 180] Pi], 0}, {
           Cos[Rational[1, 360] Pi], -Sin[Rational[1, 360] Pi], 0}, {1, 0, 
           0}}, {{0.8660254037844386, -0.5, 0}, {
           0.8703556959398997, -0.49242356010346705`, 0}, {
           0.8746197071393957, -0.48480962024633706`, 0}, {
           0.8788171126619654, -0.4771587602596084, 0}, {
           0.882947592858927, -0.4694715627858908, 0}, {
           0.8870108331782217, -0.4617486132350339, 0}, {
           0.8910065241883679, -0.45399049973954675`, 0}, {
           0.8949343616020251, -0.44619781310980877`, 0}, {
           0.898794046299167, -0.4383711467890774, 0}, {
           0.9025852843498606, -0.4305110968082951, 0}, {
           0.9063077870366499, -0.42261826174069944`, 0}, {
           0.9099612708765432, -0.41469324265623897`, 0}, {
           0.9135454576426009, -0.40673664307580015`, 0}, {
           0.917060074385124, -0.3987490689252462, 0}, {
           0.9205048534524404, -0.3907311284892737, 0}, {
           0.9238795325112867, -0.3826834323650898, 0}, {
           0.9271838545667874, -0.374606593415912, 0}, {
           0.9304175679820246, -0.3665012267242973, 0}, {
           0.9335804264972017, -0.35836794954530027`, 0}, {
           0.9366721892483976, -0.35020738125946743`, 0}, {
           0.9396926207859084, -0.3420201433256687, 0}, {
           0.9426414910921784, -0.33380685923377096`, 0}, {
           0.9455185755993168, -0.3255681544571567, 0}, {
           0.9483236552061993, -0.31730465640509214`, 0}, {
           0.9510565162951535, -0.30901699437494745`, 0}, {
           0.9537169507482269, -0.3007057995042731, 0}, {
           0.9563047559630355, -0.2923717047227367, 0}, {
           0.958819734868193, -0.2840153447039226, 0}, {
           0.9612616959383189, -0.27563735581699916`, 0}, {
           0.963630453208623, -0.26723837607825685`, 0}, {
           0.9659258262890682, -0.2588190451025207, 0}, {
           0.9681476403781077, -0.25038000405444144`, 0}, {
           0.9702957262759965, -0.24192189559966773`, 0}, {
           0.9723699203976766, -0.2334453638559054, 0}, {
           0.9743700647852352, -0.22495105434386498`, 0}, {
           0.9762960071199334, -0.21643961393810288`, 0}, {
           0.9781476007338057, -0.20791169081775931`, 0}, {
           0.9799247046208296, -0.19936793441719716`, 0}, {
           0.981627183447664, -0.1908089953765448, 0}, {
           0.9832549075639546, -0.18223552549214747`, 0}, {
           0.984807753012208, -0.17364817766693033`, 0}, {
           0.9862856015372314, -0.16504760586067765`, 0}, {
           0.9876883405951378, -0.15643446504023087`, 0}, {
           0.9890158633619168, -0.1478094111296106, 0}, {
           0.9902680687415704, -0.13917310096006544`, 0}, {
           0.9914448613738104, -0.13052619222005157`, 0}, {
           0.992546151641322, -0.12186934340514748`, 0}, {
           0.9935718556765875, -0.11320321376790671`, 0}, {
           0.9945218953682733, -0.10452846326765346`, 0}, {
           0.9953961983671789, -0.09584575252022398, 0}, {
           0.9961946980917455, -0.08715574274765817, 0}, {
           0.996917333733128, -0.07845909572784494, 0}, {
           0.9975640502598242, -0.0697564737441253, 0}, {
           0.9981347984218669, -0.06104853953485687, 0}, {
           0.9986295347545738, -0.05233595624294383, 0}, {
           0.9990482215818578, -0.043619387365336, 0}, {
           0.9993908270190958, -0.03489949670250097, 0}, {
           0.9996573249755573, -0.02617694830787315, 0}, {
           0.9998476951563913, -0.01745240643728351, 0}, {
           0.9999619230641713, -0.008726535498373935, 0}, {1, 0, 0}}]]}}, 
      NCache[{{{Cos[Rational[1, 9] Pi], 0, Sin[Rational[1, 9] Pi]}, {0, 1, 
         0}, {-Sin[Rational[1, 9] Pi], 0, Cos[Rational[1, 9] Pi]}}, {(-2) (-1 + 
          Cos[Rational[1, 9] Pi]), 0, 2 Sin[Rational[1, 9] Pi]}}, {{{
         0.9396926207859084, 0, 0.3420201433256687}, {0, 1, 
         0}, {-0.3420201433256687, 0, 0.9396926207859084}}, {
        0.12061475842818314`, 0, 0.6840402866513374}}]]},
    Boxed->False,
    ImageSize->{538.0773570182456, 287.},
    Lighting->"Neutral",
    Method->{"ShrinkWrap" -> True},
    ViewPoint->{2.6597626615980916`, 1.828950127477262, 1.0151866898110682`},
    ViewVertical->{0.2466278229733638, 0.2096865116583296, 
     2.7663675165351154`}], ",", 
   RowBox[{"ImageResolution", "\[Rule]", "600"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.674489741807912*^9, 3.6744897888640633`*^9}, {
  3.674489838080882*^9, 3.6744898398145647`*^9}, {3.674491001966393*^9, 
  3.674491045641047*^9}, {3.674556376367951*^9, 3.67455637781389*^9}}],

Cell[BoxData["\<\"/Users/kmodin/Documents/Research/Elbargetni2/Klas/figures/\
knife_edge.png\"\>"], "Output",
 CellChangeTimes->{3.674491050890149*^9, 3.674556391507235*^9, 
  3.674807577652892*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Export", "[", 
  RowBox[{
  "\"\</Users/kmodin/Documents/Research/Elbargetni2/Klas/figures/knife_edge.\
eps\>\"", ",", 
   Graphics3DBox[{
     {GrayLevel[0.85], EdgeForm[None], 
      Polygon3DBox[{{-2, -2, 0.}, {2, -2, 0.}, {2, 2, 0.}, {-2, 2, 0.}}]}, 
     GeometricTransformation3DBox[
      Line3DBox[
       NCache[{{-1, 0, 
         0}, {-Cos[Rational[1, 360] Pi], 0, Sin[Rational[1, 360] Pi]}, {-
          Cos[Rational[1, 180] Pi], 0, Sin[Rational[1, 180] Pi]}, {-
          Cos[Rational[1, 120] Pi], 0, Sin[Rational[1, 120] Pi]}, {-
          Cos[Rational[1, 90] Pi], 0, Sin[Rational[1, 90] Pi]}, {-
          Cos[Rational[1, 72] Pi], 0, Sin[Rational[1, 72] Pi]}, {-
          Cos[Rational[1, 60] Pi], 0, Sin[Rational[1, 60] Pi]}, {-
          Cos[Rational[7, 360] Pi], 0, Sin[Rational[7, 360] Pi]}, {-
          Cos[Rational[1, 45] Pi], 0, Sin[Rational[1, 45] Pi]}, {-
          Cos[Rational[1, 40] Pi], 0, Sin[Rational[1, 40] Pi]}, {-
          Cos[Rational[1, 36] Pi], 0, Sin[Rational[1, 36] Pi]}, {-
          Cos[Rational[11, 360] Pi], 0, Sin[Rational[11, 360] Pi]}, {-
          Cos[Rational[1, 30] Pi], 0, Sin[Rational[1, 30] Pi]}, {-
          Cos[Rational[13, 360] Pi], 0, Sin[Rational[13, 360] Pi]}, {-
          Cos[Rational[7, 180] Pi], 0, Sin[Rational[7, 180] Pi]}, {-
          Cos[Rational[1, 24] Pi], 0, Sin[Rational[1, 24] Pi]}, {-
          Cos[Rational[2, 45] Pi], 0, Sin[Rational[2, 45] Pi]}, {-
          Cos[Rational[17, 360] Pi], 0, Sin[Rational[17, 360] Pi]}, {-
          Cos[Rational[1, 20] Pi], 0, Sin[Rational[1, 20] Pi]}, {-
          Cos[Rational[19, 360] Pi], 0, Sin[Rational[19, 360] Pi]}, {-
          Cos[Rational[1, 18] Pi], 0, Sin[Rational[1, 18] Pi]}, {-
          Cos[Rational[7, 120] Pi], 0, Sin[Rational[7, 120] Pi]}, {-
          Cos[Rational[11, 180] Pi], 0, Sin[Rational[11, 180] Pi]}, {-
          Cos[Rational[23, 360] Pi], 0, Sin[Rational[23, 360] Pi]}, {-
          Cos[Rational[1, 15] Pi], 0, Sin[Rational[1, 15] Pi]}, {-
          Cos[Rational[5, 72] Pi], 0, Sin[Rational[5, 72] Pi]}, {-
          Cos[Rational[13, 180] Pi], 0, Sin[Rational[13, 180] Pi]}, {-
          Cos[Rational[3, 40] Pi], 0, Sin[Rational[3, 40] Pi]}, {-
          Cos[Rational[7, 90] Pi], 0, Sin[Rational[7, 90] Pi]}, {-
          Cos[Rational[29, 360] Pi], 0, Sin[Rational[29, 360] Pi]}, {
         Rational[-1, 2] 2^Rational[-1, 2] (1 + 3^Rational[1, 2]), 0, 
          Rational[1, 2] 2^Rational[-1, 2] (-1 + 3^Rational[1, 2])}, {-
          Cos[Rational[31, 360] Pi], 0, Sin[Rational[31, 360] Pi]}, {-
          Cos[Rational[4, 45] Pi], 0, Sin[Rational[4, 45] Pi]}, {-
          Cos[Rational[11, 120] Pi], 0, Sin[Rational[11, 120] Pi]}, {-
          Cos[Rational[17, 180] Pi], 0, Sin[Rational[17, 180] Pi]}, {-
          Cos[Rational[7, 72] Pi], 0, Sin[
          Rational[7, 72] 
           Pi]}, {-(Rational[5, 8] + Rational[1, 8] 5^Rational[1, 2])^
           Rational[1, 2], 0, Rational[1, 4] (-1 + 5^Rational[1, 2])}, {-
          Cos[Rational[37, 360] Pi], 0, Sin[Rational[37, 360] Pi]}, {-
          Cos[Rational[19, 180] Pi], 0, Sin[Rational[19, 180] Pi]}, {-
          Cos[Rational[13, 120] Pi], 0, Sin[Rational[13, 120] Pi]}, {-
          Cos[Rational[1, 9] Pi], 0, Sin[Rational[1, 9] Pi]}}, {{-1, 0, 
         0}, {-0.9999619230641713, 0, 
          0.008726535498373935}, {-0.9998476951563913, 0, 
          0.01745240643728351}, {-0.9996573249755573, 0, 
          0.02617694830787315}, {-0.9993908270190958, 0, 
          0.03489949670250097}, {-0.9990482215818578, 0, 
          0.043619387365336}, {-0.9986295347545738, 0, 
          0.05233595624294383}, {-0.9981347984218669, 0, 
          0.06104853953485687}, {-0.9975640502598242, 0, 
          0.0697564737441253}, {-0.996917333733128, 0, 
          0.07845909572784494}, {-0.9961946980917455, 0, 
          0.08715574274765817}, {-0.9953961983671789, 0, 
          0.09584575252022398}, {-0.9945218953682733, 0, 
          0.10452846326765346`}, {-0.9935718556765875, 0, 
          0.11320321376790671`}, {-0.992546151641322, 0, 
          0.12186934340514748`}, {-0.9914448613738104, 0, 
          0.13052619222005157`}, {-0.9902680687415704, 0, 
          0.13917310096006544`}, {-0.9890158633619168, 0, 
          0.1478094111296106}, {-0.9876883405951378, 0, 
          0.15643446504023087`}, {-0.9862856015372314, 0, 
          0.16504760586067765`}, {-0.984807753012208, 0, 
          0.17364817766693033`}, {-0.9832549075639546, 0, 
          0.18223552549214747`}, {-0.981627183447664, 0, 
          0.1908089953765448}, {-0.9799247046208296, 0, 
          0.19936793441719716`}, {-0.9781476007338057, 0, 
          0.20791169081775931`}, {-0.9762960071199334, 0, 
          0.21643961393810288`}, {-0.9743700647852352, 0, 
          0.22495105434386498`}, {-0.9723699203976766, 0, 
          0.2334453638559054}, {-0.9702957262759965, 0, 
          0.24192189559966773`}, {-0.9681476403781077, 0, 
          0.25038000405444144`}, {-0.9659258262890682, 0, 
          0.2588190451025207}, {-0.963630453208623, 0, 
          0.26723837607825685`}, {-0.9612616959383189, 0, 
          0.27563735581699916`}, {-0.958819734868193, 0, 
          0.2840153447039226}, {-0.9563047559630355, 0, 
          0.2923717047227367}, {-0.9537169507482269, 0, 
          0.3007057995042731}, {-0.9510565162951535, 0, 
          0.30901699437494745`}, {-0.9483236552061993, 0, 
          0.31730465640509214`}, {-0.9455185755993168, 0, 
          0.3255681544571567}, {-0.9426414910921784, 0, 
          0.33380685923377096`}, {-0.9396926207859084, 0, 
          0.3420201433256687}}]], {2, 2, 0}], GeometricTransformation3DBox[{
       {RGBColor[0.87, 0.94, 1], Opacity[1], EdgeForm[None], 
        Polygon3DBox[{{-2, -2, 0.}, {2, -2, 0.}, {2, 2, 0.}, {-2, 2, 0.}}]}, 
       GeometricTransformation3DBox[{
         {RGBColor[0.75, 0.75, 0.75], 
          {EdgeForm[{GrayLevel[0.5], Thickness[Tiny]}], 
           Polygon3DBox[{{-1., 0, 0.3333333333333333}, {-0.99, 0, 
              0.3267}, {-0.98, 0, 0.32013333333333327`}, {-0.97, 0, 
              0.3136333333333333}, {-0.96, 0, 0.3072}, {-0.95, 0, 
              0.3008333333333333}, {-0.94, 0, 
              0.2945333333333333}, {-0.9299999999999999, 0, 
              0.28829999999999995`}, {-0.92, 0, 0.28213333333333335`}, {-0.91,
               0, 0.27603333333333335`}, {-0.9, 0, 0.27}, {-0.89, 0, 
              0.26403333333333334`}, {-0.88, 0, 0.2581333333333333}, {-0.87, 
              0, 0.25229999999999997`}, {-0.86, 0, 
              0.2465333333333333}, {-0.85, 0, 0.2408333333333333}, {-0.84, 0, 
              0.23519999999999996`}, {-0.83, 0, 
              0.2296333333333333}, {-0.8200000000000001, 0, 
              0.22413333333333335`}, {-0.81, 0, 0.21870000000000003`}, {-0.8, 
              0, 0.21333333333333337`}, {-0.79, 0, 
              0.20803333333333335`}, {-0.78, 0, 0.2028}, {-0.77, 0, 
              0.19763333333333333`}, {-0.76, 0, 0.19253333333333333`}, {-0.75,
               0, 0.1875}, {-0.74, 0, 0.18253333333333333`}, {-0.73, 0, 
              0.1776333333333333}, {-0.72, 0, 0.17279999999999998`}, {-0.71, 
              0, 0.1680333333333333}, {-0.7, 0, 0.1633333333333333}, {-0.69, 
              0, 0.15869999999999995`}, {-0.6799999999999999, 0, 
              0.1541333333333333}, {-0.6699999999999999, 0, 
              0.14963333333333328`}, {-0.6599999999999999, 0, 
              0.14519999999999994`}, {-0.6499999999999999, 0, 
              0.14083333333333328`}, {-0.64, 0, 0.13653333333333334`}, {-0.63,
               0, 0.1323}, {-0.62, 0, 0.12813333333333332`}, {-0.61, 0, 
              0.12403333333333333`}, {-0.6, 0, 0.12}, {-0.59, 0, 
              0.11603333333333332`}, {-0.5800000000000001, 0, 
              0.11213333333333336`}, {-0.5700000000000001, 0, 
              0.10830000000000002`}, {-0.56, 0, 0.10453333333333334`}, {-0.55,
               0, 0.10083333333333334`}, {-0.54, 0, 
              0.09720000000000001}, {-0.53, 0, 0.09363333333333335}, {-0.52, 
              0, 0.09013333333333334}, {-0.51, 0, 0.0867}, {-0.5, 0, 
              0.08333333333333333}, {-0.49, 0, 0.08003333333333332}, {-0.48, 
              0, 0.0768}, {-0.47, 0, 
              0.07363333333333333}, {-0.45999999999999996`, 0, 
              0.07053333333333331}, {-0.44999999999999996`, 0, 
              0.06749999999999998}, {-0.43999999999999995`, 0, 
              0.06453333333333332}, {-0.42999999999999994`, 0, 
              0.06163333333333332}, {-0.42000000000000004`, 0, 
              0.058800000000000005`}, {-0.41000000000000003`, 0, 
              0.05603333333333334}, {-0.4, 0, 0.053333333333333344`}, {-0.39, 
              0, 0.0507}, {-0.38, 0, 0.048133333333333334`}, {-0.37, 0, 
              0.04563333333333333}, {-0.36, 0, 0.043199999999999995`}, {-0.35,
               0, 0.040833333333333326`}, {-0.33999999999999997`, 0, 
              0.03853333333333332}, {-0.32999999999999996`, 0, 
              0.036299999999999985`}, {-0.31999999999999995`, 0, 
              0.03413333333333332}, {-0.30999999999999994`, 0, 
              0.032033333333333316`}, {-0.29999999999999993`, 0, 
              0.029999999999999985`}, {-0.29000000000000004`, 0, 
              0.02803333333333334}, {-0.28, 0, 0.026133333333333335`}, {-0.27,
               0, 0.024300000000000002`}, {-0.26, 0, 
              0.022533333333333336`}, {-0.25, 0, 
              0.020833333333333332`}, {-0.24, 0, 
              0.0192}, {-0.22999999999999998`, 0, 
              0.017633333333333327`}, {-0.21999999999999997`, 0, 
              0.01613333333333333}, {-0.20999999999999996`, 0, 
              0.014699999999999994`}, {-0.19999999999999996`, 0, 
              0.013333333333333326`}, {-0.18999999999999995`, 0, 
              0.012033333333333326`}, {-0.17999999999999994`, 0, 
              0.010799999999999992`}, {-0.16999999999999993`, 0, 
              0.009633333333333324}, {-0.16000000000000003`, 0, 
              0.008533333333333337}, {-0.15000000000000002`, 0, 
              0.0075000000000000015`}, {-0.14, 0, 
              0.006533333333333334}, {-0.13, 0, 0.005633333333333334}, {-0.12,
               0, 0.0048}, {-0.10999999999999999`, 0, 
              0.004033333333333332}, {-0.09999999999999998, 0, 
              0.0033333333333333314`}, {-0.08999999999999997, 0, 
              0.002699999999999998}, {-0.07999999999999996, 0, 
              0.002133333333333331}, {-0.06999999999999995, 0, 
              0.0016333333333333308`}, {-0.05999999999999994, 0, 
              0.0011999999999999975`}, {-0.04999999999999993, 0, 
              0.0008333333333333311}, {-0.040000000000000036`, 0, 
              0.0005333333333333342}, {-0.030000000000000027`, 0, 
              0.0003000000000000005}, {-0.020000000000000018`, 0, 
              0.00013333333333333356`}, {-0.010000000000000009`, 0, 
              0.00003333333333333339}, {0., 0, 0.}, {
             0.010000000000000009`, 0, 0.00003333333333333339}, {
             0.020000000000000018`, 0, 0.00013333333333333356`}, {
             0.030000000000000027`, 0, 0.0003000000000000005}, {
             0.040000000000000036`, 0, 0.0005333333333333342}, {
             0.050000000000000044`, 0, 0.0008333333333333348}, {
             0.06000000000000005, 0, 0.001200000000000002}, {
             0.07000000000000006, 0, 0.001633333333333336}, {
             0.08000000000000007, 0, 0.002133333333333337}, {
             0.09000000000000008, 0, 0.002700000000000005}, {
             0.10000000000000009`, 0, 0.003333333333333339}, {
             0.1100000000000001, 0, 0.00403333333333334}, {
             0.1200000000000001, 0, 0.004800000000000008}, {
             0.13000000000000012`, 0, 0.005633333333333343}, {
             0.14000000000000012`, 0, 0.006533333333333344}, {
             0.15000000000000013`, 0, 0.007500000000000014}, {
             0.15999999999999992`, 0, 0.008533333333333323}, {
             0.16999999999999993`, 0, 0.009633333333333324}, {
             0.17999999999999994`, 0, 0.010799999999999992`}, {
             0.18999999999999995`, 0, 0.012033333333333326`}, {
             0.19999999999999996`, 0, 0.013333333333333326`}, {
             0.20999999999999996`, 0, 0.014699999999999994`}, {
             0.21999999999999997`, 0, 0.01613333333333333}, {
             0.22999999999999998`, 0, 0.017633333333333327`}, {
             0.24, 0, 0.0192}, {0.25, 0, 0.020833333333333332`}, {
             0.26, 0, 0.022533333333333336`}, {
             0.27, 0, 0.024300000000000002`}, {
             0.28, 0, 0.026133333333333335`}, {
             0.29000000000000004`, 0, 0.02803333333333334}, {
             0.30000000000000004`, 0, 0.030000000000000006`}, {
             0.31000000000000005`, 0, 0.032033333333333344`}, {
             0.32000000000000006`, 0, 0.03413333333333335}, {
             0.33000000000000007`, 0, 0.03630000000000001}, {
             0.3400000000000001, 0, 0.03853333333333335}, {
             0.3500000000000001, 0, 0.04083333333333335}, {
             0.3600000000000001, 0, 0.04320000000000002}, {
             0.3700000000000001, 0, 0.04563333333333336}, {
             0.3800000000000001, 0, 0.04813333333333336}, {
             0.3900000000000001, 0, 0.05070000000000003}, {
             0.40000000000000013`, 0, 0.05333333333333337}, {
             0.4099999999999999, 0, 0.05603333333333331}, {
             0.41999999999999993`, 0, 0.05879999999999998}, {
             0.42999999999999994`, 0, 0.06163333333333332}, {
             0.43999999999999995`, 0, 0.06453333333333332}, {
             0.44999999999999996`, 0, 0.06749999999999998}, {
             0.45999999999999996`, 0, 0.07053333333333331}, {
             0.47, 0, 0.07363333333333333}, {0.48, 0, 0.0768}, {
             0.49, 0, 0.08003333333333332}, {0.5, 0, 0.08333333333333333}, {
             0.51, 0, 0.0867}, {0.52, 0, 0.09013333333333334}, {
             0.53, 0, 0.09363333333333335}, {0.54, 0, 0.09720000000000001}, {
             0.55, 0, 0.10083333333333334`}, {
             0.56, 0, 0.10453333333333334`}, {
             0.5700000000000001, 0, 0.10830000000000002`}, {
             0.5800000000000001, 0, 0.11213333333333336`}, {
             0.5900000000000001, 0, 0.11603333333333335`}, {
             0.6000000000000001, 0, 0.12000000000000002`}, {
             0.6100000000000001, 0, 0.12403333333333336`}, {
             0.6200000000000001, 0, 0.12813333333333338`}, {
             0.6300000000000001, 0, 0.13230000000000003`}, {
             0.6400000000000001, 0, 0.1365333333333334}, {
             0.6500000000000001, 0, 0.14083333333333337`}, {
             0.6600000000000001, 0, 0.14520000000000005`}, {
             0.6699999999999999, 0, 0.14963333333333328`}, {
             0.6799999999999999, 0, 0.1541333333333333}, {
             0.69, 0, 0.15869999999999995`}, {0.7, 0, 0.1633333333333333}, {
             0.71, 0, 0.1680333333333333}, {0.72, 0, 0.17279999999999998`}, {
             0.73, 0, 0.1776333333333333}, {0.74, 0, 0.18253333333333333`}, {
             0.75, 0, 0.1875}, {0.76, 0, 0.19253333333333333`}, {
             0.77, 0, 0.19763333333333333`}, {0.78, 0, 0.2028}, {
             0.79, 0, 0.20803333333333335`}, {0.8, 0, 0.21333333333333337`}, {
             0.81, 0, 0.21870000000000003`}, {
             0.8200000000000001, 0, 0.22413333333333335`}, {
             0.8300000000000001, 0, 0.22963333333333336`}, {
             0.8400000000000001, 0, 0.23520000000000002`}, {
             0.8500000000000001, 0, 0.24083333333333337`}, {
             0.8600000000000001, 0, 0.24653333333333338`}, {
             0.8700000000000001, 0, 0.2523000000000001}, {
             0.8800000000000001, 0, 0.2581333333333334}, {
             0.8900000000000001, 0, 0.2640333333333334}, {
             0.9000000000000001, 0, 0.2700000000000001}, {
             0.9100000000000001, 0, 0.2760333333333334}, {
             0.9199999999999999, 0, 0.28213333333333324`}, {
             0.9299999999999999, 0, 0.28829999999999995`}, {
             0.94, 0, 0.2945333333333333}, {0.95, 0, 0.3008333333333333}, {
             0.96, 0, 0.3072}, {0.97, 0, 0.3136333333333333}, {
             0.98, 0, 0.32013333333333327`}, {0.99, 0, 0.3267}, {
             1., 0, 0.3333333333333333}}]}, 
          {RGBColor[0.6, 0.4, 0.2], EdgeForm[None], 
           CylinderBox[
            NCache[{{-1, 0, Rational[1, 3]}, {
              1, 0, Rational[1, 3]}}, {{-1, 0, 0.3333333333333333}, {
              1, 0, 0.3333333333333333}}], 0.04]}, 
          {GrayLevel[0.5], 
           TagBox[SphereBox[{0, 0, 0}, 0.05],
            "Ball"]}}, 
         {GrayLevel[0.8], Line3DBox[CompressedData["
1:eJxtmXlwleUVxgOMVbaKDDhjUZSOjAQay1S0mIonLkVqS1nEDmBY4oSwiBIU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           "]]}, 
         {GrayLevel[0], Line3DBox[{{0., 0, 0}, {1.2, 0, 0}}]}}, 
        NCache[{{Rational[1, 2] 3^Rational[1, 2], Rational[1, 2], 0}, {
          Rational[-1, 2], Rational[1, 2] 3^Rational[1, 2], 0}, {0, 0, 1}}, {{
          0.8660254037844386, 0.5, 0}, {-0.5, 0.8660254037844386, 0}, {0, 0, 
          1}}]], 
       {GrayLevel[0], GeometricTransformation3DBox[
         {Arrowheads[{-0.02, 0, 0.02}], 
          Arrow3DBox[{{1, 0, 0}, {0, 0, 0}, {0, -1, 
           0}}]}, {-1.5384615384615383`, 1.8181818181818181`, 0.09}]}, 
       {GrayLevel[0], Line3DBox[{{0., 0, 0}, {1.2, 0, 0}}], 
        Line3DBox[
         NCache[{{Rational[1, 2] 3^Rational[1, 2], Rational[-1, 2], 0}, {
           Cos[Rational[59, 360] Pi], -Sin[Rational[59, 360] Pi], 0}, {
           Cos[Rational[29, 180] Pi], -Sin[Rational[29, 180] Pi], 0}, {
           Cos[Rational[19, 120] Pi], -Sin[Rational[19, 120] Pi], 0}, {
           Cos[Rational[7, 45] Pi], -Sin[Rational[7, 45] Pi], 0}, {
           Cos[Rational[11, 72] Pi], -Sin[Rational[11, 72] Pi], 0}, {
           Cos[Rational[3, 20] Pi], -Sin[Rational[3, 20] Pi], 0}, {
           Cos[Rational[53, 360] Pi], -Sin[Rational[53, 360] Pi], 0}, {
           Cos[Rational[13, 90] Pi], -Sin[Rational[13, 90] Pi], 0}, {
           Cos[Rational[17, 120] Pi], -Sin[Rational[17, 120] Pi], 0}, {
           Cos[Rational[5, 36] Pi], -Sin[Rational[5, 36] Pi], 0}, {
           Cos[Rational[49, 360] Pi], -Sin[Rational[49, 360] Pi], 0}, {
           Cos[Rational[2, 15] Pi], -Sin[Rational[2, 15] Pi], 0}, {
           Cos[Rational[47, 360] Pi], -Sin[Rational[47, 360] Pi], 0}, {
           Cos[Rational[23, 180] Pi], -Sin[Rational[23, 180] Pi], 0}, {
           Cos[Rational[1, 8] Pi], -Sin[Rational[1, 8] Pi], 0}, {
           Cos[Rational[11, 90] Pi], -Sin[Rational[11, 90] Pi], 0}, {
           Cos[Rational[43, 360] Pi], -Sin[Rational[43, 360] Pi], 0}, {
           Cos[Rational[7, 60] Pi], -Sin[Rational[7, 60] Pi], 0}, {
           Cos[Rational[41, 360] Pi], -Sin[Rational[41, 360] Pi], 0}, {
           Cos[Rational[1, 9] Pi], -Sin[Rational[1, 9] Pi], 0}, {
           Cos[Rational[13, 120] Pi], -Sin[Rational[13, 120] Pi], 0}, {
           Cos[Rational[19, 180] Pi], -Sin[Rational[19, 180] Pi], 0}, {
           Cos[Rational[37, 360] Pi], -Sin[Rational[37, 360] Pi], 
            0}, {(Rational[5, 8] + Rational[1, 8] 5^Rational[1, 2])^
            Rational[1, 2], Rational[1, 4] (1 - 5^Rational[1, 2]), 0}, {
           Cos[Rational[7, 72] Pi], -Sin[Rational[7, 72] Pi], 0}, {
           Cos[Rational[17, 180] Pi], -Sin[Rational[17, 180] Pi], 0}, {
           Cos[Rational[11, 120] Pi], -Sin[Rational[11, 120] Pi], 0}, {
           Cos[Rational[4, 45] Pi], -Sin[Rational[4, 45] Pi], 0}, {
           Cos[Rational[31, 360] Pi], -Sin[Rational[31, 360] Pi], 0}, {
           Rational[1, 2] 2^Rational[-1, 2] (1 + 3^Rational[1, 2]), 
            Rational[-1, 2] 2^Rational[-1, 2] (-1 + 3^Rational[1, 2]), 0}, {
           Cos[Rational[29, 360] Pi], -Sin[Rational[29, 360] Pi], 0}, {
           Cos[Rational[7, 90] Pi], -Sin[Rational[7, 90] Pi], 0}, {
           Cos[Rational[3, 40] Pi], -Sin[Rational[3, 40] Pi], 0}, {
           Cos[Rational[13, 180] Pi], -Sin[Rational[13, 180] Pi], 0}, {
           Cos[Rational[5, 72] Pi], -Sin[Rational[5, 72] Pi], 0}, {
           Cos[Rational[1, 15] Pi], -Sin[Rational[1, 15] Pi], 0}, {
           Cos[Rational[23, 360] Pi], -Sin[Rational[23, 360] Pi], 0}, {
           Cos[Rational[11, 180] Pi], -Sin[Rational[11, 180] Pi], 0}, {
           Cos[Rational[7, 120] Pi], -Sin[Rational[7, 120] Pi], 0}, {
           Cos[Rational[1, 18] Pi], -Sin[Rational[1, 18] Pi], 0}, {
           Cos[Rational[19, 360] Pi], -Sin[Rational[19, 360] Pi], 0}, {
           Cos[Rational[1, 20] Pi], -Sin[Rational[1, 20] Pi], 0}, {
           Cos[Rational[17, 360] Pi], -Sin[Rational[17, 360] Pi], 0}, {
           Cos[Rational[2, 45] Pi], -Sin[Rational[2, 45] Pi], 0}, {
           Cos[Rational[1, 24] Pi], -Sin[Rational[1, 24] Pi], 0}, {
           Cos[Rational[7, 180] Pi], -Sin[Rational[7, 180] Pi], 0}, {
           Cos[Rational[13, 360] Pi], -Sin[Rational[13, 360] Pi], 0}, {
           Cos[Rational[1, 30] Pi], -Sin[Rational[1, 30] Pi], 0}, {
           Cos[Rational[11, 360] Pi], -Sin[Rational[11, 360] Pi], 0}, {
           Cos[Rational[1, 36] Pi], -Sin[Rational[1, 36] Pi], 0}, {
           Cos[Rational[1, 40] Pi], -Sin[Rational[1, 40] Pi], 0}, {
           Cos[Rational[1, 45] Pi], -Sin[Rational[1, 45] Pi], 0}, {
           Cos[Rational[7, 360] Pi], -Sin[Rational[7, 360] Pi], 0}, {
           Cos[Rational[1, 60] Pi], -Sin[Rational[1, 60] Pi], 0}, {
           Cos[Rational[1, 72] Pi], -Sin[Rational[1, 72] Pi], 0}, {
           Cos[Rational[1, 90] Pi], -Sin[Rational[1, 90] Pi], 0}, {
           Cos[Rational[1, 120] Pi], -Sin[Rational[1, 120] Pi], 0}, {
           Cos[Rational[1, 180] Pi], -Sin[Rational[1, 180] Pi], 0}, {
           Cos[Rational[1, 360] Pi], -Sin[Rational[1, 360] Pi], 0}, {1, 0, 
           0}}, {{0.8660254037844386, -0.5, 0}, {
           0.8703556959398997, -0.49242356010346705`, 0}, {
           0.8746197071393957, -0.48480962024633706`, 0}, {
           0.8788171126619654, -0.4771587602596084, 0}, {
           0.882947592858927, -0.4694715627858908, 0}, {
           0.8870108331782217, -0.4617486132350339, 0}, {
           0.8910065241883679, -0.45399049973954675`, 0}, {
           0.8949343616020251, -0.44619781310980877`, 0}, {
           0.898794046299167, -0.4383711467890774, 0}, {
           0.9025852843498606, -0.4305110968082951, 0}, {
           0.9063077870366499, -0.42261826174069944`, 0}, {
           0.9099612708765432, -0.41469324265623897`, 0}, {
           0.9135454576426009, -0.40673664307580015`, 0}, {
           0.917060074385124, -0.3987490689252462, 0}, {
           0.9205048534524404, -0.3907311284892737, 0}, {
           0.9238795325112867, -0.3826834323650898, 0}, {
           0.9271838545667874, -0.374606593415912, 0}, {
           0.9304175679820246, -0.3665012267242973, 0}, {
           0.9335804264972017, -0.35836794954530027`, 0}, {
           0.9366721892483976, -0.35020738125946743`, 0}, {
           0.9396926207859084, -0.3420201433256687, 0}, {
           0.9426414910921784, -0.33380685923377096`, 0}, {
           0.9455185755993168, -0.3255681544571567, 0}, {
           0.9483236552061993, -0.31730465640509214`, 0}, {
           0.9510565162951535, -0.30901699437494745`, 0}, {
           0.9537169507482269, -0.3007057995042731, 0}, {
           0.9563047559630355, -0.2923717047227367, 0}, {
           0.958819734868193, -0.2840153447039226, 0}, {
           0.9612616959383189, -0.27563735581699916`, 0}, {
           0.963630453208623, -0.26723837607825685`, 0}, {
           0.9659258262890682, -0.2588190451025207, 0}, {
           0.9681476403781077, -0.25038000405444144`, 0}, {
           0.9702957262759965, -0.24192189559966773`, 0}, {
           0.9723699203976766, -0.2334453638559054, 0}, {
           0.9743700647852352, -0.22495105434386498`, 0}, {
           0.9762960071199334, -0.21643961393810288`, 0}, {
           0.9781476007338057, -0.20791169081775931`, 0}, {
           0.9799247046208296, -0.19936793441719716`, 0}, {
           0.981627183447664, -0.1908089953765448, 0}, {
           0.9832549075639546, -0.18223552549214747`, 0}, {
           0.984807753012208, -0.17364817766693033`, 0}, {
           0.9862856015372314, -0.16504760586067765`, 0}, {
           0.9876883405951378, -0.15643446504023087`, 0}, {
           0.9890158633619168, -0.1478094111296106, 0}, {
           0.9902680687415704, -0.13917310096006544`, 0}, {
           0.9914448613738104, -0.13052619222005157`, 0}, {
           0.992546151641322, -0.12186934340514748`, 0}, {
           0.9935718556765875, -0.11320321376790671`, 0}, {
           0.9945218953682733, -0.10452846326765346`, 0}, {
           0.9953961983671789, -0.09584575252022398, 0}, {
           0.9961946980917455, -0.08715574274765817, 0}, {
           0.996917333733128, -0.07845909572784494, 0}, {
           0.9975640502598242, -0.0697564737441253, 0}, {
           0.9981347984218669, -0.06104853953485687, 0}, {
           0.9986295347545738, -0.05233595624294383, 0}, {
           0.9990482215818578, -0.043619387365336, 0}, {
           0.9993908270190958, -0.03489949670250097, 0}, {
           0.9996573249755573, -0.02617694830787315, 0}, {
           0.9998476951563913, -0.01745240643728351, 0}, {
           0.9999619230641713, -0.008726535498373935, 0}, {1, 0, 0}}]]}}, 
      NCache[{{{Cos[Rational[1, 9] Pi], 0, Sin[Rational[1, 9] Pi]}, {0, 1, 
         0}, {-Sin[Rational[1, 9] Pi], 0, Cos[Rational[1, 9] Pi]}}, {(-2) (-1 + 
          Cos[Rational[1, 9] Pi]), 0, 2 Sin[Rational[1, 9] Pi]}}, {{{
         0.9396926207859084, 0, 0.3420201433256687}, {0, 1, 
         0}, {-0.3420201433256687, 0, 0.9396926207859084}}, {
        0.12061475842818314`, 0, 0.6840402866513374}}]]},
    Boxed->False,
    ImageSize->{538.0773570182456, 287.},
    Lighting->"Neutral",
    ViewPoint->{2.6597626615980916`, 1.828950127477262, 1.0151866898110682`},
    ViewVertical->{0.2524785673891272, 0.20098661771670281`, 
     2.767375771658386}]}], "]"}]], "Input",
 CellChangeTimes->{{3.674491229471834*^9, 3.6744912369023533`*^9}}],

Cell[BoxData["\<\"/Users/kmodin/Documents/Research/Elbargetni2/Klas/figures/\
knife_edge.eps\"\>"], "Output",
 CellChangeTimes->{3.6744912385196323`*^9}]
}, Open  ]]
},
WindowSize->{1369, 831},
WindowMargins->{{4, Automatic}, {Automatic, 4}},
FrontEndVersion->"10.3 for Mac OS X x86 (32-bit, 64-bit Kernel) (October 9, \
2015)",
StyleDefinitions->"Default.nb"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[CellGroupData[{
Cell[580, 22, 10574, 263, 505, "Input"],
Cell[11157, 287, 29105, 476, 302, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[40299, 768, 30082, 484, 343, "Input"],
Cell[70384, 1254, 198, 3, 86, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[70619, 1262, 29889, 482, 304, "Input"],
Cell[100511, 1746, 153, 2, 28, "Output"]
}, Open  ]]
}
]
*)

(* End of internal cache information *)


==> figures/vert_disk.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 10.3' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[    126704,       2301]
NotebookOptionsPosition[    126251,       2280]
NotebookOutlinePosition[    126606,       2296]
CellTagsIndexPosition[    126563,       2293]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{

Cell[CellGroupData[{
Cell[BoxData[{
 RowBox[{
  RowBox[{"disk", " ", "=", " ", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"RGBColor", "[", 
      RowBox[{"0.75", ",", "0.75", ",", "0.75"}], "]"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"EdgeForm", "[", 
        RowBox[{"{", 
         RowBox[{"Thin", ",", "Gray"}], "}"}], "]"}], ",", 
       RowBox[{"Polygon", "[", 
        RowBox[{"Table", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{
            RowBox[{"Cos", "[", "s", "]"}], ",", "0", ",", 
            RowBox[{
             RowBox[{"Sin", "[", "s", "]"}], "+", "1"}]}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"s", ",", 
            RowBox[{"-", "Pi"}], ",", "Pi", ",", "0.01"}], "}"}]}], "]"}], 
        "]"}]}], "}"}]}], 
    RowBox[{"(*", 
     RowBox[{",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"Lighter", "[", "Brown", "]"}], ",", 
        RowBox[{"EdgeForm", "[", "]"}], ",", 
        RowBox[{"Cylinder", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{
              RowBox[{"-", "1"}], ",", "0", ",", 
              RowBox[{"1", "/", "3"}]}], "}"}], ",", 
            RowBox[{"{", 
             RowBox[{"1", ",", "0", ",", 
              RowBox[{"1", "/", "3"}]}], "}"}]}], "}"}], ",", "0.04"}], 
         "]"}]}], "}"}]}], "*)"}], 
    RowBox[{"(*", 
     RowBox[{",", 
      RowBox[{"{", 
       RowBox[{"Black", ",", 
        RowBox[{"Ball", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"0", ",", "0", ",", "0"}], "}"}], ",", "0.03"}], "]"}]}], 
       "}"}]}], "*)"}], "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"lx", "=", "2"}], ";", 
  RowBox[{"ly", "=", "2"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"lz", "=", 
   RowBox[{"-", "0.0"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"theta", "=", 
   RowBox[{
    RowBox[{"-", "Pi"}], "/", "6"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"alpha", " ", "=", "  ", 
   RowBox[{"Pi", "/", "3.4"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"plane", " ", "=", " ", 
   RowBox[{"Polygon", "[", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{"-", "lx"}], ",", 
        RowBox[{"-", "ly"}], ",", "lz"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"lx", ",", 
        RowBox[{"-", "ly"}], ",", "lz"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"lx", ",", "ly", ",", "lz"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"-", "lx"}], ",", "ly", ",", "lz"}], "}"}]}], "}"}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"path", " ", "=", " ", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"GrayLevel", "[", "0.8", "]"}], ",", 
     RowBox[{"Line", "[", 
      RowBox[{"Table", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"s", ",", 
          RowBox[{
           RowBox[{"-", 
            RowBox[{"s", "^", "2"}]}], "/", "4"}], ",", "0.001"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"s", ",", 
          RowBox[{
           RowBox[{"-", "lx"}], "*", "0.8"}], ",", "lx", ",", "0.01"}], 
         "}"}]}], "]"}], "]"}]}], "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"axis", " ", "=", " ", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"Arrowheads", "[", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"-", ".02"}], ",", "0", ",", ".02"}], "}"}], "]"}], ",", 
     RowBox[{"Arrow", "[", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
          RowBox[{"lx", "/", "2"}], ",", "0", ",", "0"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"0", ",", "0", ",", "0"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"0", ",", 
          RowBox[{
           RowBox[{"-", "ly"}], "/", "2"}], ",", "0"}], "}"}]}], "}"}], "]"}],
      ",", 
     RowBox[{"Arrowheads", "[", 
      RowBox[{"{", 
       RowBox[{"0", ",", "0", ",", "0.02"}], "}"}], "]"}], ",", 
     RowBox[{"Arrow", "[", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"0", ",", "0", ",", "0"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"0", ",", "0", ",", 
          RowBox[{"lx", "/", "2"}]}], "}"}]}], "}"}], "]"}]}], "}"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"angleline", " ", "=", " ", 
   RowBox[{"{", 
    RowBox[{"Line", "[", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "lx"}], "*", "0.0"}], ",", "0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"lx", "*", "0.6"}], ",", "0", ",", "0"}], "}"}]}], "}"}], 
     "]"}], "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"angle", " ", "=", " ", 
   RowBox[{"Line", "[", 
    RowBox[{"Table", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{"Cos", "[", "s", "]"}], ",", 
        RowBox[{"Sin", "[", "s", "]"}], ",", "0"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"s", ",", 
        RowBox[{"Min", "[", 
         RowBox[{"0", ",", "theta"}], "]"}], ",", 
        RowBox[{"Max", "[", 
         RowBox[{"0", ",", "theta"}], "]"}], ",", 
        RowBox[{"Pi", "/", "360"}]}], "}"}]}], "]"}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"angleline2", " ", "=", " ", 
   RowBox[{"{", 
    RowBox[{"Line", "[", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"0", ",", "0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0", ",", "1"}], "}"}]}], "}"}], "]"}], "}"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"angle2", " ", "=", " ", 
   RowBox[{"Line", "[", 
    RowBox[{"Table", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "0.6"}], " ", 
         RowBox[{"Sin", "[", "s", "]"}]}], ",", "0", ",", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "0.6"}], " ", 
          RowBox[{"Cos", "[", "s", "]"}]}], "+", "1"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"s", ",", 
        RowBox[{"Min", "[", 
         RowBox[{"0", ",", "alpha"}], "]"}], ",", 
        RowBox[{"Max", "[", 
         RowBox[{"0", ",", "alpha"}], "]"}], ",", 
        RowBox[{"Pi", "/", "360.0"}]}], "}"}]}], "]"}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"graf", "=", 
  RowBox[{"Graphics3D", "[", 
   RowBox[{
    RowBox[{"{", "\[IndentingNewLine]", 
     RowBox[{"(*", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"LightGray", ",", 
         RowBox[{"EdgeForm", "[", "]"}], ",", "plane"}], "}"}], ",", 
       "\[IndentingNewLine]", 
       RowBox[{"Translate", "[", 
        RowBox[{"angle2", ",", 
         RowBox[{"{", 
          RowBox[{"lx", ",", "ly", ",", "0"}], "}"}]}], "]"}], ","}], 
      "\[IndentingNewLine]", 
      RowBox[{"(*", 
       RowBox[{
        RowBox[{"Translate", "[", 
         RowBox[{"angle2", ",", 
          RowBox[{"{", 
           RowBox[{"lx", ",", 
            RowBox[{"-", "ly"}], ",", "0"}], "}"}]}], "]"}], ","}], "*)"}], 
      "*)"}], "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"LightBlue", ",", 
        RowBox[{"Opacity", "[", "1", "]"}], ",", 
        RowBox[{"EdgeForm", "[", "]"}], ",", "plane"}], "}"}], ",", 
      "\[IndentingNewLine]", 
      RowBox[{"Rotate", "[", 
       RowBox[{
        RowBox[{"{", "\[IndentingNewLine]", 
         RowBox[{"path", ",", "\[IndentingNewLine]", 
          RowBox[{"{", 
           RowBox[{"Black", ",", "angleline", ",", " ", "angleline2", ",", 
            RowBox[{"Rotate", "[", 
             RowBox[{"angleline2", ",", "alpha", ",", 
              RowBox[{"{", 
               RowBox[{"0", ",", "1", ",", "0"}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{"0", ",", "0", ",", "1"}], "}"}]}], "]"}], ",", 
            "angle2"}], "}"}], ",", "\[IndentingNewLine]", 
          RowBox[{"(*", 
           RowBox[{"{", 
            RowBox[{"Black", ",", "angleline2", ",", " ", 
             RowBox[{"Rotate", "[", 
              RowBox[{"angleline2", ",", "alpha", ",", 
               RowBox[{"{", 
                RowBox[{"0", ",", "1", ",", "0"}], "}"}], ",", 
               RowBox[{"{", 
                RowBox[{"0", ",", "0", ",", "1"}], "}"}]}], "]"}]}], "}"}], 
           "*)"}], "\[IndentingNewLine]", "disk"}], "\[IndentingNewLine]", 
         "}"}], ",", "theta", ",", 
        RowBox[{"{", 
         RowBox[{"0", ",", "0", ",", "1"}], "}"}]}], "]"}], ",", 
      "\[IndentingNewLine]", "Black", ",", " ", "\[IndentingNewLine]", 
      RowBox[{"Translate", "[", 
       RowBox[{"axis", ",", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "lx"}], "/", "1.3"}], ",", 
          RowBox[{"ly", "/", "1.1"}], ",", "0.09"}], "}"}]}], "]"}], ",", 
      "\[IndentingNewLine]", "Black", ",", "angleline", ",", 
      "\[IndentingNewLine]", "angle"}], "\[IndentingNewLine]", "}"}], ",", 
    "\[IndentingNewLine]", 
    RowBox[{"Lighting", "\[Rule]", "\"\<Neutral\>\""}], ",", 
    RowBox[{"Boxed", "\[Rule]", "False"}]}], "]"}]}]}], "Input",
 CellChangeTimes->{{3.674469772367792*^9, 3.674469907805505*^9}, {
   3.674469955305172*^9, 3.674469957198518*^9}, {3.674470032414168*^9, 
   3.67447006509612*^9}, {3.67447012197579*^9, 3.674470262758134*^9}, {
   3.674470356001748*^9, 3.674470364156415*^9}, {3.6744704958868732`*^9, 
   3.674470542403466*^9}, {3.67447059846486*^9, 3.674470640481724*^9}, {
   3.674470730114934*^9, 3.674470730595088*^9}, {3.674470892912384*^9, 
   3.674470921250592*^9}, {3.674470954653153*^9, 3.6744709840026627`*^9}, {
   3.674471160396925*^9, 3.6744711762211018`*^9}, {3.674471485285733*^9, 
   3.6744715011010017`*^9}, {3.674471647758506*^9, 3.6744717609667997`*^9}, {
   3.674471802875574*^9, 3.6744719194711246`*^9}, {3.674471984495255*^9, 
   3.674472051713936*^9}, {3.6744721389725*^9, 3.674472229725342*^9}, {
   3.674472283491354*^9, 3.674472311287154*^9}, {3.6744724064312487`*^9, 
   3.674472723762422*^9}, {3.67447275391337*^9, 3.674472853333518*^9}, {
   3.674472885190377*^9, 3.6744729799030848`*^9}, {3.6744730105729218`*^9, 
   3.674473023148069*^9}, {3.6744731160704*^9, 3.674473116503262*^9}, {
   3.674473153987522*^9, 3.6744731734945517`*^9}, {3.674473278763083*^9, 
   3.67447335184266*^9}, {3.674473384175055*^9, 3.674473493876101*^9}, {
   3.67447353859573*^9, 3.674473564752387*^9}, {3.6744735999432364`*^9, 
   3.674473720114884*^9}, {3.674473966438952*^9, 3.674474017949854*^9}, {
   3.674474054245604*^9, 3.674474054333679*^9}, {3.674474102397324*^9, 
   3.674474102505909*^9}, {3.6744741417829237`*^9, 3.6744741419150133`*^9}, {
   3.6744741895618*^9, 3.674474370802602*^9}, {3.6744744017626257`*^9, 
   3.6744744022087727`*^9}, {3.6744744322709303`*^9, 3.674474477316947*^9}, {
   3.674474517772501*^9, 3.674474518917211*^9}, {3.6744745874225903`*^9, 
   3.674474647686103*^9}, {3.674474705130567*^9, 3.6744747088974533`*^9}, {
   3.674474814010002*^9, 3.674474819823206*^9}, {3.6744748802718077`*^9, 
   3.6744750103554907`*^9}, {3.674475060418796*^9, 3.674475063937992*^9}, {
   3.674475127380783*^9, 3.67447513988694*^9}, {3.674475215377852*^9, 
   3.674475247032806*^9}, {3.674475332583185*^9, 3.6744753417917213`*^9}, {
   3.674489166764563*^9, 3.674489219704586*^9}, {3.6744892641535797`*^9, 
   3.674489268703219*^9}, {3.674489334255805*^9, 3.674489334365629*^9}, {
   3.674489392922311*^9, 3.674489393699689*^9}, {3.674489501803364*^9, 
   3.674489549956811*^9}, {3.6744896627973824`*^9, 3.674489664324357*^9}, 
   3.6744899578553667`*^9, {3.674489996272573*^9, 3.674490085764742*^9}, {
   3.6744901198353157`*^9, 3.674490123336879*^9}, {3.674490207146825*^9, 
   3.674490258479294*^9}, {3.674490341138261*^9, 3.674490364051366*^9}, {
   3.6744904321412973`*^9, 3.674490433786858*^9}, {3.6744906118421507`*^9, 
   3.67449061364154*^9}, {3.6745527985768423`*^9, 3.674552867951591*^9}, {
   3.674552947273711*^9, 3.674552967142797*^9}, {3.674794473917837*^9, 
   3.6747945338405037`*^9}, {3.674794596884285*^9, 3.674794646196061*^9}, {
   3.674795027690257*^9, 3.674795029123015*^9}, {3.674795171452407*^9, 
   3.67479517769763*^9}, {3.6747957322791758`*^9, 3.674795810358623*^9}, {
   3.674795844967704*^9, 3.674795877037403*^9}, {3.674795914703198*^9, 
   3.674795981115279*^9}, {3.674796178264228*^9, 3.6747962174425783`*^9}, {
   3.674799733372216*^9, 3.674799871582939*^9}, {3.674799921809828*^9, 
   3.6747999888742123`*^9}, {3.6748024212521963`*^9, 3.67480244501521*^9}, {
   3.674802482744506*^9, 3.674802493924691*^9}}],

Cell[BoxData[
 Graphics3DBox[{
   {RGBColor[0.87, 0.94, 1], Opacity[1], EdgeForm[None], 
    Polygon3DBox[{{-2, -2, 0.}, {2, -2, 0.}, {2, 2, 0.}, {-2, 2, 0.}}]}, 
   GeometricTransformation3DBox[{
     {GrayLevel[0.8], Line3DBox[CompressedData["
1:eJxtmXlwleUVxgOMVbaKDDhjUZSOjAQay1S0mIonLkVqS1nEDmBY4oSwiBIU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       "]]}, 
     {GrayLevel[0], Line3DBox[{{0., 0, 0}, {1.2, 0, 0}}], 
      Line3DBox[{{0, 0, 0}, {0, 0, 1}}], 
      GeometricTransformation3DBox[
       Line3DBox[{{0, 0, 0}, {0, 0, 1}}], {{{0.6026346363792564, 0., 
        0.7980172272802395}, {0., 1., 0.}, {-0.7980172272802395, 0., 
        0.6026346363792564}}, {-0.7980172272802395, 0., 0.3973653636207436}}],
       Line3DBox[{{
        0., 0, 0.4}, {-0.005235921299024361, 0, 
         0.4000228461614972}, {-0.010471443862370106`, 0, 
         0.4000913829061653}, {-0.015706168984723892`, 0, 
         0.4002056050146656}, {-0.020939698021500582`, 0, 
         0.4003655037885425}, {-0.0261716324192016, 0, 
         0.4005710670508853}, {-0.0314015737457663, 0, 
         0.40082227914725577`}, {-0.03662912372091412, 0, 
         0.40111912094687985`}, {-0.04185388424647518, 0, 
         0.4014615698441055}, {-0.04707545743670696, 0, 
         0.40184959976012324`}, {-0.0522934456485949, 0, 
         0.40228318114495265`}, {-0.057507451512134385`, 0, 
         0.4027622809796927}, {-0.06271707796059207, 0, 
         0.403286862779036}, {-0.06792192826074403, 0, 
         0.4038568865940475}, {-0.07312160604308848, 0, 
         0.4044723090152068}, {-0.07831571533203094, 0, 
         0.40513308317571384`}, {-0.08350386057603926, 0, 
         0.4058391587550578}, {-0.08868564667776638, 0, 
         0.40659048198284997`}, {-0.09386067902413851, 0, 
         0.40738699564291736`}, {-0.09902856351640658, 0, 
         0.40822863907766116`}, {-0.1041889066001582, 0, 
         0.40911534819267525`}, {-0.10934131529528848`, 0, 
         0.41004705546162723`}, {-0.11448539722592688`, 0, 
         0.4110236899314016}, {-0.1196207606503183, 0, 
         0.4120451772275022}, {-0.1247470144906556, 0, 0.41311143955971663`},
         {-0.12986376836286173`, 0, 0.41422239572804}, {-0.134970632606319, 0,
          0.41537796112885883`}, {-0.14006721831354324`, 0, 
         0.41657804776139407`}, {-0.14515313735980062`, 0, 
         0.4178225642344021}, {-0.15022800243266485`, 0, 
         0.4191114157731354}, {-0.15529142706151244`, 0, 
         0.420444504226559}, {-0.1603430256469541, 0, 
         0.4218217280748262}, {-0.1653824134901995, 0, 
         0.42324298243700864`}, {-0.17040920682235358`, 0, 
         0.4247081590790842}, {-0.17542302283364206`, 0, 
         0.4262171464221788}, {-0.18042347970256387`, 0, 
         0.4277698295510639}, {-0.18541019662496844`, 0, 
         0.42936609022290795`}, {-0.1903827938430553, 0, 
         0.43100580687628043`}, {-0.19534089267429403`, 0, 
         0.43268885464040996`}, {-0.20028411554026254`, 0, 
         0.43441510534469296`}, {-0.20521208599540122`, 0, 
         0.436184427528455}, {-0.21012442875568046`, 0, 
         0.43799668645096146`}, {-0.21502076972718015`, 0, 
         0.43985174410167893`}, {-0.21990073603457838`, 0, 
         0.44174945921078523`}, {-0.22476395604954721`, 0, 
         0.4436896872599275}, {-0.22961005941905385`, 0, 
         0.44567228049322793`}, {-0.23443867709356425`, 0, 
         0.4476970879285358}, {-0.2392494413551477, 0, 
         0.44976395536892555`}, {-0.24404198584548012`, 0, 
         0.45187272541443946`}, {-0.2488159455937434, 0, 
         0.45402323747407414`}, {-0.2535709570444197, 0, 
         0.4562153277780101}, {-0.25830665808497705`, 0, 
         0.4584488293900837}, {-0.2630226880734464, 0, 
         0.46072357222049976`}, {-0.26771868786588526`, 0, 
         0.463039383038785}, {-0.27239429984372804`, 0, 
         0.4653960854869793}, {-0.27704916794102036`, 0, 
         0.46779350009306697`}, {-0.28168293767153446`, 0, 
         0.4702314442846438}, {-0.286295256155765, 0, 
         0.47270973240282077`}, {-0.2908857721478022, 0, 
         0.47522817571636256`}, {-0.29545413606208026`, 0, 
         0.4777865824360602}, {-0.29999999999999993`, 0, 
         0.48038475772933675`}, {-0.30452301777642243`, 0, 
         0.4830225037350845}, {-0.3090228449460325, 0, 
         0.48569961957873264`}, {-0.31349913882956926`, 0, 
         0.48841590138754476`}, {-0.3179515585399229, 0, 
         0.49117114230614445`}, {-0.32237976500809434`, 0, 
         0.4939651325122686}, {-0.32678342100901625`, 0, 
         0.49679765923274555`}, {-0.3311621911872349, 0, 
         0.4996685067596991}, {-0.3355157420824481, 0, 
         0.502577456466975}, {-0.3398437421548997, 0, 
         0.5055242868267906}, {-0.3441458618106276, 0, 
         0.5085087734266049}, {-0.34842177342656383`, 0, 
         0.5115306889862085}, {-0.3526711513754839, 0, 
         0.5145898033750316}, {-0.35689367205080474`, 0, 
         0.5176858836296696}, {-0.36108901389122894`, 0, 
         0.5208186939716244}, {-0.3652568574052324, 0, 
         0.5239879958252589}, {-0.369396885195395, 0, 
         0.5271935478359668}, {-0.3735087819825717, 0, 
         0.5304351058885517}, {-0.37759223462990243`, 0, 
         0.5337124231258175}, {-0.38164693216665835`, 0, 
         0.537025249967368}, {-0.38567256581192355`, 0, 
         0.5403733341286132}, {-0.3896688289981102, 0, 
         0.5437564206399814}, {-0.39363541739430435`, 0, 
         0.5471742518663368}, {-0.3975720289294425, 0, 
         0.5506265675265987}, {-0.40147836381531493`, 0, 
         0.5541131047135635}, {-0.4053541245693961, 0, 
         0.5576335979139256}, {-0.4091990160374991, 0, 
         0.5611877790284978}, {-0.4130127454162523, 0, 
         0.5647753773926274}, {-0.41679502227539833`, 0, 
         0.5683961197968093}, {-0.42054555857991055`, 0, 
         0.5720497305074911}, {-0.42426406871192845`, 0, 
         0.5757359312880714}, {-0.4279502694925089, 0, 
         0.5794544414200895}, {-0.4316038802031906, 0, 
         0.5832049777246017}, {-0.43522462260737255`, 0, 
         0.5869872545837476}, {-0.43881222097150224`, 0, 
         0.5908009839625009}, {-0.4423664020860744, 0, 
         0.5946458754306039}, {-0.44588689528643655`, 0, 
         0.598521636184685}, {-0.4493734324734012, 0, 
         0.6024279710705576}, {-0.45282574813366316`, 0, 
         0.6063645826056956}, {-0.4562435793600185, 0, 
         0.6103311710018898}, {-0.4596266658713868, 0, 
         0.6143274341880764}, {-0.462974750032632, 0, 
         0.6183530678333417}, {-0.46628757687418254`, 0, 
         0.6224077653700975}, {-0.4695648941114483, 0, 
         0.6264912180174282}, {-0.47280645216403316`, 0, 
         0.630603114804605}, {-0.4760120041747411, 0, 
         0.6347431425947676}}]}, 
     {RGBColor[0.75, 0.75, 0.75], 
      {EdgeForm[{GrayLevel[0.5], Thickness[Tiny]}], 
       Polygon3DBox[{{-1., 0, 0.9999999999999999}, {-0.9999500004166653, 0, 
          0.9900001666658335}, {-0.9998000066665778, 0, 
          0.9800013333066668}, {-0.9995500337489875, 0, 
          0.9700044997975044}, {-0.9992001066609779, 0, 
          0.9600106658133657}, {-0.9987502603949663, 0, 
          0.9500208307293218}, {-0.9982005399352042, 0, 
          0.9400359935205552}, {-0.9975510002532796, 0, 
          0.9300571526624672}, {-0.9968017063026193, 0, 
          0.9200853060308272}, {-0.9959527330119943, 0, 
          0.910121450801989}, {-0.9950041652780257, 0, 
          0.9001665833531717}, {-0.9939560979566968, 0, 
          0.8902216991628252}, {-0.9928086358538663, 0, 
          0.8802877927110804}, {-0.9915618937147881, 0, 
          0.8703658573803051}, {-0.9902159962126371, 0, 
          0.8604568853557633}, {-0.9887710779360422, 0, 
          0.8505618675264007}, {-0.9872272833756269, 0, 
          0.8406817933857538}, {-0.9855847669095607, 0, 
          0.830817650933004}, {-0.9838436927881213, 0, 
          0.8209704265741755}, {-0.9820042351172703, 0, 
          0.8111411050234993}, {-0.9800665778412416, 0, 
          0.8013306692049385}, {-0.9780309147241483, 0, 
          0.7915401001539003}, {-0.9758974493306054, 0, 
          0.7817703769191304}, {-0.9736663950053748, 0, 
          0.7720224764648115}, {-0.9713379748520296, 0, 
          0.7622973735728651}, {-0.9689124217106447, 0, 
          0.7525960407454769}, {-0.9663899781345132, 0, 
          0.7429194481078449}, {-0.9637708963658905, 0, 
          0.7332685633111687}, {-0.9610554383107709, 0, 
          0.7236443514358859}, {-0.9582438755126971, 0, 
          0.7140477748951644}, {-0.955336489125606, 0, 
          0.7044797933386604}, {-0.9523335698857134, 0, 
          0.6949413635565563}, {-0.9492354180824408, 0, 
          0.6854334393838823}, {-0.9460423435283869, 0, 
          0.6759569716051315}, {-0.9427546655283462, 0, 
          0.6665129078591856}, {-0.9393727128473789, 0, 
          0.6571021925445484}, {-0.9358968236779348, 0, 
          0.64772576672491}, {-0.9323273456060344, 0, 
          0.6383845680350377}, {-0.9286646355765102, 0, 
          0.6290795305870174}, {-0.924909059857313, 0, 
          0.6198115848768384}, {-0.9210609940028851, 0, 
          0.6105816576913494}, {-0.917120822816605, 0, 
          0.6013906720155768}, {-0.9130889403123083, 0, 
          0.5922395469404298}, {-0.908965749674885, 0, 
          0.583129197570789}, {-0.9047516632199634, 0, 
          0.5740605349340003}, {-0.9004471023526768, 0, 
          0.5650344658887696}, {-0.8960524975255252, 0, 
          0.5560518930344802}, {-0.8915682881953287, 0, 
          0.5471137146209315}, {-0.8869949227792842, 0, 
          0.538220824458517}, {-0.8823328586101213, 0, 
          0.5293741118288416}, {-0.8775825618903726, 0, 
          0.5205744613957969}, {-0.8727445076457513, 0, 
          0.5118227531170926}, {-0.8678191796776499, 0, 
          0.5031198621562631}, {-0.8628070705147608, 0, 
          0.4944666587951527}, {-0.857708681363824, 0, 
          0.4858640083468868}, {-0.8525245220595058, 0, 
          0.4773127710693409}, {-0.847255111013416, 0, 
          0.4688138020791165}, {-0.8419009751622685, 0, 
          0.46036795126603036`}, {-0.8364626499151868, 0, 
          0.45197606320812633`}, {-0.8309406791001636, 0, 
          0.4436389770872162}, {-0.8253356149096782, 0, 
          0.4353575266049645}, {-0.8196480178454795, 0, 
          0.4271325398995187}, {-0.8138784566625338, 0, 
          0.4189648394626947}, {-0.8080275083121519, 0, 
          0.4108552420577305}, {-0.8020957578842924, 0, 
          0.4028045586376078}, {-0.7960837985490558, 0, 
          0.39481359426396045`}, {-0.789992231497365, 0, 
          0.386883148026566}, {-0.7838216658808492, 0, 
          0.3790140129634403}, {-0.7775727187509277, 0, 
          0.3712069759815313}, {-0.7712460149971065, 0, 
          0.363462817778032}, {-0.7648421872844883, 0, 
          0.35578231276230876`}, {-0.7583618759905081, 0, 
          0.3481662289784633}, {-0.751805729140895, 0, 
          0.3406153280285269}, {-0.7451744023448703, 0, 
          0.333130364996302}, {-0.7384685587295877, 0, 
          0.3257120883718547}, {-0.7316888688738208, 0, 
          0.31836123997666577`}, {-0.7248360107409052, 0, 
          0.3110785548894487}, {-0.7179106696109433, 0, 
          0.3038647613726432}, {-0.7109135380122771, 0, 
          0.2967205807995895}, {-0.703845315652236, 0, 
          0.28964672758239207`}, {-0.6967067093471655, 0, 
          0.2826439091004773}, {-0.6894984329517468, 0, 
          0.2757128256298573}, {-0.6822212072876133, 0, 
          0.2688541702731039}, {-0.6748757600712669, 0, 
          0.2620686288900371}, {-0.6674628258413081, 0, 
          0.2553568800291407}, {-0.659983145884982, 0, 
          0.24871959485970718`}, {-0.6524374681640519, 0, 
          0.24215743710472304`}, {-0.644826547240001, 0, 
          0.2356710629744948}, {-0.6371511441985802, 0, 
          0.2292611211010307}, {-0.6294120265736967, 0, 
          0.22292825247317594`}, {-0.6216099682706644, 0, 
          0.21667309037251659`}, {-0.6137457494888113, 0, 
          0.21049626031004942`}, {-0.6058201566434628, 0, 
          0.20439837996363397`}, {-0.597833982287298, 0, 
          0.1983800591162227}, {-0.5897880250310982, 0, 
          0.19244189959488567`}, {-0.5816830894638833, 0, 
          0.18658449521062603`}, {-0.5735199860724566, 0, 
          0.18080843169900163`}, {-0.5652995311603544, 0, 
          0.17511428666155004`}, {-0.5570225467662172, 0, 
          0.16950262950802952`}, {-0.5486898605815873, 0, 
          0.16397402139947925`}, {-0.5403023058681397, 0, 
          0.15852901519210338`}, {-0.5318607213743556, 0, 
          0.1531681553819848}, {-0.5233659512516494, 0, 
          0.14789197805063703`}, {-0.514818844969955, 0, 
          0.1427010108113964}, {-0.5062202572327783, 0, 
          0.13759577275666157`}, {-0.497571047891727, 0, 
          0.13257677440598314`}, {-0.4888720818605274, 0, 
          0.1276445176550136}, {-0.48012422902853374`, 0, 
          0.12279949572531823`}, {-0.47132836417373986`, 0, 
          0.11804219311505249`}, {-0.4624853668753009, 0, 
          0.11337308555051273`}, {-0.4535961214255772, 0, 
          0.10879263993856458`}, {-0.44466151674170645`, 0, 
          0.10430131431995215`}, {-0.435682446276712, 0, 
          0.09989955782349491}, {-0.4266598079301573, 0, 
          0.09558781062117405}, {-0.41759450395835784`, 0, 
          0.0913665038841166}, {-0.40848744088415706`, 0, 
          0.08723605973947879}, {-0.3993395294062731, 0, 
          0.08319689122823304}, {-0.39015168430823016`, 0, 
          0.07924940226386434}, {-0.38092482436688174`, 0, 
          0.07539398759197968}, {-0.3716598722605329, 0, 
          0.07163103275083327}, {-0.3623577544766735, 0, 
          0.0679609140327736}, {-0.35301940121933023`, 0, 
          0.06438399844661402}, {-0.34364574631604694`, 0, 
          0.0609006436809324}, {-0.3342377271245025, 0, 
          0.057511198068302405`}, {-0.3247962844387761, 0, 
          0.05421600055046094}, {-0.31532236239526856`, 0, 
          0.0510153806444138}, {-0.3058169083782892, 0, 
          0.047909658409484246`}, {-0.2962808729253186, 0, 
          0.044899144415307735`}, {-0.28671520963195535`, 0, 
          0.04198413971077497}, {-0.27712087505655747`, 0, 
          0.039164935793927325`}, {-0.26749882862458724`, 0, 
          0.03644181458280704}, {-0.25785003253266947`, 0, 
          0.0338150483872659}, {-0.24817545165237279`, 0, 
          0.03128489988173466}, {-0.23847605343372302`, 0, 
          0.02885162207895542}, {-0.22875280780845927`, 0, 
          0.026515458304680606`}, {-0.21900668709304139`, 0, 
          0.024276642173340912`}, {-0.20923866589141915`, 0, 
          0.022135397564683745`}, {-0.19944972099757274`, 0, 
          0.020091938601385695`}, {-0.18964083129783413`, 0, 
          0.018146469627640216`}, {-0.17981297767299922`, 0, 
          0.01629918518872342}, {-0.16996714290024068`, 0, 
          0.014550270011539745`}, {-0.16010431155483115`, 0, 
          0.012899898986149627`}, {-0.15022546991168573`, 0, 
          0.01134823714828015}, {-0.1403316058467366, 0, 
          0.009895439662822247}, {-0.13042370873814543`, 0, 
          0.008541651808313566}, {-0.1205027693673665, 0, 
          0.007287008962411523}, {-0.11056977982006946`, 0, 
          0.006131636588355138}, {-0.1006257333869316, 0, 
          0.00507565022241907}, {-0.09067162446430956, 0, 
          0.004119155462359969}, {-0.0807084484548005, 0, 
          0.00326224795685659}, {-0.07073720166770278, 0, 
          0.0025050133959455545`}, {-0.060758881219385774`, 0, 
          0.0018475275024518734`}, {-0.050774484933579056`, 0, 
          0.001289856024417002}, {-0.04078501124159091, 0, 
          0.0008320547285239899}, {-0.030791459082466, 0, 
          0.0004741693945209402}, {-0.020794827803092306`, 0, 
          0.00021623581064300623`}, {-0.01079611705826727, 0, 
          0.000058279770033697886`}, {-0.0007963267107331408, 0, 
          3.1706816538967786`*^-7}, {
         0.009203543268808458, 0, 0.000042353501259917437`}, {
         0.01920249290169277, 0, 0.0001843848657091529}, {
         0.029199522301288937`, 0, 0.0004263969584948901}, {
         0.039193631772987826`, 0, 0.0007683655786094867}, {
         0.04918382191417067, 0, 0.0012102565294760392`}, {
         0.05916909371414848, 0, 0.0017520256223675368`}, {
         0.06914844865406229, 0, 0.002393618680826326}, {
         0.07912088880673421, 0, 0.003134971546081222}, {
         0.0890854169364593, 0, 0.003976010083463266}, {
         0.09904103659872814, 0, 0.004916650189819793}, {
         0.10898675223987124`, 0, 0.005956797801924041}, {
         0.11892156929661234`, 0, 0.007096348905881511}, {
         0.12884449429552478`, 0, 0.00833518954753143}, {
         0.1387545349523777, 0, 0.009673195843841964}, {
         0.14865070027136376`, 0, 0.011110233995298535`}, {
         0.15853200064419787`, 0, 0.01264616029928356}, {
         0.16839744794907713`, 0, 0.014280821164446511`}, {
         0.17824605564949222`, 0, 0.016014053126063077`}, {
         0.18807683889288024`, 0, 0.01784568286238153}, {
         0.19788881460910915`, 0, 0.019775527211954524`}, {
         0.20768100160878394`, 0, 0.021803393191955345`}, {
         0.21745242068136478`, 0, 0.02392907801747579}, {
         0.22720209469308722`, 0, 0.026152369121804853`}, {
         0.2369290486846748, 0, 0.028473044177684703`}, {
         0.24663230996883415`, 0, 0.030890871119543695`}, {
         0.25631090822752284`, 0, 0.03340560816670246}, {
         0.2659638756089805, 0, 0.03601700384755191}, {
         0.27559024682451305`, 0, 0.03872479702470011}, {
         0.28518905924502097`, 0, 0.04152871692108584}, {
         0.29475935299726114`, 0, 0.044428483147056164`}, {
         0.30430017105983354`, 0, 0.047423805728404655`}, {
         0.3138105593588826, 0, 0.050514385135369655`}, {
         0.3232895668635037, 0, 0.05369991231258564}, {
         0.3327362456808455, 0, 0.056980068709989506`}, {
         0.3421496511508983, 0, 0.06035452631467508}, {
         0.35152884194095996`, 0, 0.06382294768369401}, {
         0.36087288013976726`, 0, 0.06738498597779952}, {
         0.370180831351287, 0, 0.07104028499613069}, {
         0.3794517647881546, 0, 0.07478847921183185}, {
         0.3886847533647521, 0, 0.07862919380860467}, {
         0.3978788737899161, 0, 0.08256204471819018}, {
         0.4070332066592656, 0, 0.0865866386587748}, {
         0.4161468365471425, 0, 0.0907025731743184}, {
         0.4252188520981527, 0, 0.09490943667479923}, {
         0.43424834611830054`, 0, 0.09920680847737273}, {
         0.4432344156657094, 0, 0.10359425884844031`}, {
         0.45217616214091205`, 0, 0.10807134904662041`}, {
         0.46107269137671286`, 0, 0.11263763136662452`}, {
         0.4699231137276023, 0, 0.11729264918402604`}, {
         0.4787265441587199, 0, 0.12203593700092186`}, {
         0.4874821023343595, 0, 0.12686702049248355`}, {
         0.49618891270599896`, 0, 0.13178541655438747`}, {
         0.5048461045998577, 0, 0.1367906333511263}, {
         0.5134528123039596, 0, 0.14188217036519113`}, {
         0.5220081751547074, 0, 0.14705951844712384`}, {
         0.5305113376229449, 0, 0.15232215986643027`}, {
         0.5389614493995116, 0, 0.15766956836335444`}, {
         0.5473576654802711, 0, 0.16310120920150228`}, {
         0.5556991462506128, 0, 0.16861653922131692`}, {
         0.5639850575694102, 0, 0.17421500689439195`}, {
         0.5722145708524369, 0, 0.17989605237862594`}, {
         0.5803868631552219, 0, 0.18565910757420412`}, {
         0.5885011172553459, 0, 0.19150359618041002`}, {
         0.59655652173416, 0, 0.19742893375325277`}, {
         0.6045522710579297, 0, 0.20343452776391358`}, {
         0.6124875656583852, 0, 0.20951977765799534`}, {
         0.6203616120126799, 0, 0.21568407491558017`}, {
         0.6281736227227391, 0, 0.2219268031120788}, {
         0.6359228165940028, 0, 0.2282473379798744}, {
         0.6436084187135406, 0, 0.23464504747074655`}, {
         0.6512296605275459, 0, 0.24111929181907832`}, {
         0.6587857799181878, 0, 0.24766942360582933`}, {
         0.6662760212798244, 0, 0.2542947878232801}, {
         0.673699635594561, 0, 0.2609947219405292}, {
         0.6810558805071526, 0, 0.2677685559697487}, {
         0.6883440203992384, 0, 0.27461561253318056`}, {
         0.6955633264629021, 0, 0.28153520693087386`}, {
         0.702713076773554, 0, 0.2885266472091558}, {
         0.7097925563621206, 0, 0.29558923422982386`}, {
         0.716801057286543, 0, 0.30272226174006234`}, {
         0.7237378787025687, 0, 0.3099250164430637}, {
         0.7306023269338373, 0, 0.3171967780693604}, {
         0.7373937155412456, 0, 0.32453681944884905`}, {
         0.7441113653915926, 0, 0.3319444065835091}, {
         0.7507546047254909, 0, 0.3394187987207994}, {
         0.7573227692245439, 0, 0.3469592484277353}, {
         0.7638152020777742, 0, 0.3545650016656293}, {
         0.7702312540473075, 0, 0.36223529786549646`}, {
         0.7765702835332932, 0, 0.3699693700041079}, {
         0.7828316566380654, 0, 0.3777664446806954}, {
         0.7890147472295311, 0, 0.38562574219428836`}, {
         0.7951189370037843, 0, 0.3935464766216854}, {
         0.8011436155469338, 0, 0.40152785589604356`}, {
         0.8070881803961463, 0, 0.4095690818860874}, {
         0.8129520370998901, 0, 0.41766935047591824`}, {
         0.8187345992773819, 0, 0.4258278516454278}, {
         0.8244352886772224, 0, 0.4340437695512973}, {
         0.8300535352352224, 0, 0.44231628260858347`}, {
         0.8355887771314077, 0, 0.4506445635728734}, {
         0.8410404608462015, 0, 0.45902777962301156`}, {
         0.8464080412157756, 0, 0.46746509244437895`}, {
         0.8516909814865656, 0, 0.475955658312724}, {
         0.8568887533689473, 0, 0.48449862817853595`}, {
         0.8620008370900635, 0, 0.4930931477519467}, {
         0.8670267214458025, 0, 0.5017383575881615}, {
         0.8719659038519165, 0, 0.5104333931734006}, {
         0.8768178903942815, 0, 0.5191773850113519}, {
         0.8815821958782859, 0, 0.5279694587101175}, {
         0.8862583438773521, 0, 0.5368087350696549}, {
         0.8908458667805765, 0, 0.5456943301696937}, {
         0.8953443058394921, 0, 0.554625355458129}, {
         0.8997532112139414, 0, 0.5636009178398738}, {
         0.9040721420170613, 0, 0.5726201197661703}, {
         0.9083006663593702, 0, 0.5816820593243411}, {
         0.9124383613919581, 0, 0.5907858303279828}, {
         0.9164848133487694, 0, 0.5999305224075806}, {
         0.9204396175879808, 0, 0.6091152211015479}, {
         0.9243023786324636, 0, 0.6183390079476685}, {
         0.9280727102093328, 0, 0.6276009605749449}, {
         0.9317502352885723, 0, 0.6369001527958318}, {
         0.9353345861207389, 0, 0.6462356546988575}, {
         0.9388254042737363, 0, 0.6556065327416101}, {
         0.9422223406686583, 0, 0.6650118498440954}, {
         0.9455250556146959, 0, 0.67445066548244}, {
         0.9487332188431071, 0, 0.6839220357829463}, {
         0.9518465095402424, 0, 0.6934250136164772}, {
         0.9548646163796264, 0, 0.7029586486931677}, {
         0.9577872375530904, 0, 0.7125219876574558}, {
         0.9606140808009523, 0, 0.7221140741834133}, {
         0.9633448634412433, 0, 0.7317339490703823}, {
         0.9659793123979747, 0, 0.7413806503388893}, {
         0.9685171642284467, 0, 0.7510532133268475}, {
         0.9709581651495905, 0, 0.7607506707860177}, {
         0.9733020710633487, 0, 0.7704720529787359}, {
         0.9755486475810827, 0, 0.7802163877748831}, {
         0.9776976700470132, 0, 0.7899827007491009}, {
         0.9797489235606843, 0, 0.7997700152782297}, {
         0.9817022029984541, 0, 0.8095773526389731}, {
         0.9835573130340064, 0, 0.8194037321057672}, {
         0.9853140681578838, 0, 0.8292481710488548}, {
         0.9869722926960376, 0, 0.8391096850325444}, {
         0.9885318208273961, 0, 0.8489872879136563}, {
         0.9899924966004455, 0, 0.8588799919401329}, {
         0.9913541739488259, 0, 0.8687868078498163}, {
         0.9926167167059371, 0, 0.8787067449693704}, {
         0.9937799986185556, 0, 0.8886388113133505}, {
         0.9948439033594595, 0, 0.8985820136833983}, {
         0.9958083245390613, 0, 0.9085353577675633}, {
         0.9966731657160466, 0, 0.918497848239731}, {
         0.9974383404070185, 0, 0.9284684888591569}, {
         0.9981037720951457, 0, 0.938446282570087}, {
         0.9986693942378135, 0, 0.9484302316014654}, {
         0.9991351502732795, 0, 0.9584193375667096}, {
         0.9995009936263278, 0, 0.9684126015635462}, {
         0.9997668877129284, 0, 0.9784090242739042}, {
         0.9999328059438939, 0, 0.9884076060638418}, {
         0.9999987317275395, 0, 0.9984073470835133}, {
         0.999964658471342, 0, 1.0084072473671488`}, {
         0.9998305895825983, 0, 1.018406306933054}, {
         0.9995965384680858, 0, 1.028403525883604}, {
         0.9992625285327209, 0, 1.0383979045052354`}, {
         0.9988285931772186, 0, 1.0483884433684143`}, {
         0.9982947757947531, 0, 1.0583741434275802`}, {
         0.9976611297666176, 0, 1.068354006121048}, {
         0.9969277184568869, 0, 1.0783270334708654`}, {
         0.9960946152060809, 0, 1.0882922281826077`}, {
         0.9951619033238303, 0, 1.0982485937451087`}, {
         0.9941296760805463, 0, 1.1081951345301084`}, {
         0.9929980366980926, 0, 1.118130855891818}, {
         0.991767098339465, 0, 1.1280547642663799`}, {
         0.990436984097473, 0, 1.1379658672712274`}, {
         0.9890078269824328, 0, 1.1478631738043186`}, {
         0.9874797699088648, 0, 1.1577456941432487`}, {
         0.9858529656812031, 0, 1.1676124400442185`}, {
         0.9841275769785145, 0, 1.1774624248408607`}, {
         0.9823037763382316, 0, 1.1872946635429034`}, {
         0.9803817461388988, 0, 1.19710817293467}, {
         0.978361678581934, 0, 1.2069019716734}, {
         0.9762437756724098, 0, 1.2166750803873798`}, {
         0.9740282491988521, 0, 1.2264265217738832`}, {
         0.9717153207120621, 0, 1.2361553206968972`}, {
         0.9693052215029608, 0, 1.2458605042846371`}, {
         0.966798192579461, 0, 1.2555411020268314`}, {
         0.9641944846423656, 0, 1.2651961458717735`}, {
         0.9614943580602988, 0, 1.274824670323124}, {
         0.9586980828436685, 0, 1.2844257125364626`}, {
         0.9558059386176664, 0, 1.2939983124155678`}, {
         0.9528182145943046, 0, 1.3035415127084296`}, {
         0.9497352095434961, 0, 1.3130543591029702`}, {
         0.9465572317631765, 0, 1.322535900322479}, {
         0.9432845990484757, 0, 1.331985188220734}, {
         0.9399176386599379, 0, 1.341401277876821}, {
         0.9364566872907963, 0, 1.35078322768962}, {
         0.9329020910333035, 0, 1.3601300994719687`}, {
         0.9292542053441232, 0, 1.3694409585444771`}, {
         0.9255133950087843, 0, 1.378714873828998}, {
         0.9216800341052033, 0, 1.3879509179417304`}, {
         0.9177545059662757, 0, 1.3971481672859603`}, {
         0.9137372031415446, 0, 1.406305702144417}, {
         0.9096285273579443, 0, 1.4154226067712463`}, {
         0.9054288894796296, 0, 1.4244979694835826`}, {
         0.9011387094668885, 0, 1.4335308827527178`}, {
         0.8967584163341469, 0, 1.4425204432948526`}, {
         0.8922884481070683, 0, 1.4514657521614232`}, {
         0.8877292517787501, 0, 1.4603659148289985`}, {
         0.883081283265026, 0, 1.4692200412887273`}, {
         0.8783450073588739, 0, 1.478027246135343}, {
         0.8735208976839378, 0, 1.4867866486556995`}, {
         0.8686094366471648, 0, 1.495497372916845}, {
         0.863611115390566, 0, 1.5041585478536117`}, {
         0.8585264337421016, 0, 1.512769307355724}, {
         0.8533559001656994, 0, 1.5213287903544066`}, {
         0.848100031710408, 0, 1.5298361409084935`}, {
         0.8427593539586935, 0, 1.5382905082900176`}, {
         0.8373344009738799, 0, 1.5466910470692872`}, {
         0.8318257152467455, 0, 1.5550369171994238`}, {
         0.8262338476412721, 0, 1.56332728410037}, {
         0.8205593573395606, 0, 1.5715613187423438`}, {
         0.8148028117859122, 0, 1.5797381977287432`}, {
         0.8089647866300854, 0, 1.5878571033784827`}, {
         0.8030458656697306, 0, 1.5959172238077644`}, {
         0.7970466407920116, 0, 1.6039177530112607`}, {
         0.7909677119144165, 0, 1.6118578909427193`}, {
         0.7848096869247677, 0, 1.6197368435949633`}, {
         0.7785731816204322, 0, 1.6275538230792939`}, {
         0.7722588196467436, 0, 1.6353080477042758`}, {
         0.7658672324346373, 0, 1.642998742053909}, {
         0.7593990591375078, 0, 1.6506251370651674`}, {
         0.7528549465672952, 0, 1.658186470104905}, {
         0.7462355491298027, 0, 1.6656819850461193`}, {
         0.7395415287592584, 0, 1.6731109323435618`}, {
         0.7327735548521204, 0, 1.6804725691086941`}, {
         0.7259323042001401, 0, 1.6877661591839739`}, {
         0.7190184609226811, 0, 1.694990973216472}, {
         0.7120327163983101, 0, 1.7021462887308054`}, {
         0.7049757691956576, 0, 1.7092313902013863`}, {
         0.6978483250035638, 0, 1.7162455691239706`}, {
         0.6906510965605075, 0, 1.7231881240865121`}, {
         0.6833848035833362, 0, 1.7300583608392996`}, {
         0.6760501726952917, 0, 1.7368555923643834`}, {
         0.6686479373533512, 0, 1.7435791389442747`}, {
         0.6611788377748798, 0, 1.7502283282299191`}, {
         0.6536436208636118, 0, 1.7568024953079284`}, {
         0.6460430401349587, 0, 1.7633009827670736`}, {
         0.6383778556406587, 0, 1.7697231407640244`}, {
         0.6306488338927753, 0, 1.7760683270883324`}, {
         0.6228567477870414, 0, 1.7823359072266527`}, {
         0.6150023765255743, 0, 1.7885252544261951`}, {
         0.6070865055389544, 0, 1.7946357497573975`}, {
         0.5991099264076849, 0, 1.8006667821758178`}, {
         0.5910734367830313, 0, 1.8066177485832404`}, {
         0.582977840307259, 0, 1.8124880538879844`}, {
         0.5748239465332691, 0, 1.8182771110644103`}, {
         0.5666125708436436, 0, 1.823984341211626}, {
         0.55834453436911, 0, 1.8296091736113709`}, {
         0.550020663906425, 0, 1.8351510457850937`}, {
         0.5416417918356985, 0, 1.8406094035501945`}, {
         0.5332087560371542, 0, 1.8459837010754465`}, {
         0.5247223998073463, 0, 1.8512734009355745`}, {
         0.5161835717748247, 0, 1.856477974165001}, {
         0.5075931258152772, 0, 1.8615969003107407`}, {
         0.4989519209661402, 0, 1.8666296674844443`}, {
         0.4902608213406993, 0, 1.8715757724135882`}, {
         0.4815206960416737, 0, 1.8764347204918015`}, {
         0.4727324190743098, 0, 1.8812060258283254`}, {
         0.46389686925898005`, 0, 1.8858892112966026`}, {
         0.4550149301433046, 0, 1.8904838085819886`}, {
         0.4460874899137927, 0, 1.8949893582285835`}, {
         0.43711544130702773`, 0, 1.8994054096851776`}, {
         0.42809968152039296`, 0, 1.9037315213503057`}, {
         0.41904111212235545`, 0, 1.9079672606164055`}, {
         0.4099406389623055, 0, 1.9121122039130802`}, {
         0.40079917207997534`, 0, 1.916165936749455}, {
         0.3916176256144346, 0, 1.920128053755624}, {
         0.38239691771268014`, 0, 1.923998158723188}, {
         0.3731379704378175, 0, 1.9277758646448757`}, {
         0.3638417096768583, 0, 1.9314607937532426`}, {
         0.354509065048131, 0, 1.9350525775584493`}, {
         0.345140969808323, 0, 1.938550856885108}, {
         0.33573836075915064`, 0, 1.9419552819082009`}, {
         0.3263021781536834, 0, 1.9452655121880635`}, {
         0.3168333656023184, 0, 1.9484812167044256`}, {
         0.30733286997841924`, 0, 1.9516020738895161`}, {
         0.29780164132363296`, 0, 1.9546277716602165`}, {
         0.2882406327528815, 0, 1.957558007449271}, {
         0.2786508003590545, 0, 1.9603924882355432`}, {
         0.2690331031173989, 0, 1.9631309305733167`}, {
         0.259388502789626, 0, 1.9657730606206387`}, {
         0.24971796382773048`, 0, 1.9683186141667073`}, {
         0.2400224532775498, 0, 1.9707673366582883`}, {
         0.23030294068205856`, 0, 1.9731189832251739`}, {
         0.22056039798441843`, 0, 1.9753733187046665`}, {
         0.21079579943077958`, 0, 1.977530117665097}, {
         0.20101012147286024`, 0, 1.9795891644283667`}, {
         0.19120434267030062`, 0, 1.9815502530915157`}, {
         0.18137944359281127`, 0, 1.9834131875473107`}, {
         0.17153640672211165`, 0, 1.9851777815038596`}, {
         0.16167621635368637`, 0, 1.9868438585032364`}, {
         0.15179985849835456`, 0, 1.9884112519391306`}, {
         0.14190832078367327`, 0, 1.989879805073504}, {
         0.13200259235517015`, 0, 1.991249371052267}, {
         0.1220836637774333, 0, 1.992519812919963}, {
         0.11215252693505387`, 0, 1.9936910036334645`}, {
         0.10221017493344194`, 0, 1.9947628260746755`}, {
         0.09225760199951154, 0, 1.9957351730622452`}, {
         0.08229580338226226, 0, 1.9966079473622855`}, {
         0.07232577525325436, 0, 1.9973810616980932`}, {
         0.062348514606991534`, 0, 1.9980544387588794`}, {
         0.052365019161225816`, 0, 1.998628011207499}, {
         0.042376287257181344`, 0, 1.9991017216871847`}, {
         0.032383317759724604`, 0, 1.999475522827284}, {
         0.02238710995747702, 0, 1.999749377247994}, {
         0.012388663462890437`, 0, 1.999923257564101}, {
         0.002388978112281416, 0, 1.999997146387718}, {-0.007610946134148025, 
          0, 1.9999710363300245`}, {-0.01761010929230737, 0, 
          1.9998449300020043`}, {-0.027607511454211645`, 0, 
          1.9996188400141854`}, {-0.03760215288797668, 0, 
          1.999292788975378}, {-0.04759303413778793, 0, 
          1.9988668094904143`}, {-0.05757915612384703, 0, 
          1.9983409441568876`}, {-0.06755952024227532, 0, 
          1.9977152455608933`}, {-0.07753312846497881, 0, 
          1.9969897762717697`}, {-0.08749898343944651, 0, 
          1.9961646088358407`}, {-0.09745608858848674, 0, 
          1.9952398257691626`}, {-0.10740344820988036`, 0, 
          1.9942155195492712`}, {-0.11734006757595558`, 0, 
          1.9930917926059353`}, {-0.12726495303305627`, 0, 
          1.9918687573109126`}, {-0.1371771121009083, 0, 
          1.990546535966713}, {-0.14707555357186325`, 0, 
          1.9891252607943697`}, {-0.15695928761002353`, 0, 
          1.9876050739202151`}, {-0.1668273258502218, 0, 
          1.9859861273616701`}, {-0.1766786814968574, 0, 
          1.9842685830120415`}, {-0.18651236942257587`, 0, 
          1.9824526126243325`}, {-0.1963274062667777, 0, 
          1.980538397794069}, {-0.20612281053395845`, 0, 
          1.9785261299411385`}, {-0.21589760269185426`, 0, 
          1.9764160102906496`}, {-0.22565080526939582`, 0, 
          1.974208249852809}, {-0.2353814429544513, 0, 
          1.9719030694018207`}, {-0.24508854269136188`, 0, 
          1.9695006994538087`}, {-0.25477113377824306`, 0, 
          1.967001380243766}, {-0.2644282479640559, 0, 
          1.9644053617015305`}, {-0.27405891954542755`, 0, 
          1.9617129034267933`}, {-0.28366218546322636`, 0, 
          1.9589242746631386`}, {-0.29323708539886323`, 0, 
          1.956039754271118}, {-0.3027826618703245, 0, 
          1.9530596307003676`}, {-0.3122979603279159, 0, 
          1.9499842019607607`}, {-0.32178202924972193`, 0, 
          1.946813775592609}, {-0.3312339202367538, 0, 
          1.9435486686359065`}, {-0.3406526881077902, 0, 
          1.9401892075986282`}, {-0.35003739099389125`, 0, 
          1.936735728424079}, {-0.3593870904325898, 0, 
          1.9331885764572976`}, {-0.3687008514617333, 0, 
          1.929548106410525}, {-0.3779777427129812, 0, 
          1.925814682327732}, {-0.3872168365049373, 0, 
          1.9219886775482162`}, {-0.3964172089359226, 0, 
          1.918070474669267}, {-0.4055779399763608, 0, 
          1.914060465507907}, {-0.4146981135607819, 0, 
          1.9099590510617106`}, {-0.4237768176794283, 0, 
          1.9057666414687044`}, {-0.4328131444694522, 0, 
          1.9014836559663548`}, {-0.44180619030570556`, 0, 
          1.8971105228496423`}, {-0.4507550558910989, 0, 
          1.8926476794282348`}, {-0.4596588463465319, 0, 1.8880955719827544`},
          {-0.4685166713003772, 0, 1.8834546557201532`}, {-0.4773276449775218,
           0, 1.87872539472819}, {-0.4860908862879403, 0, 
          1.8739082619290224`}, {-0.4948055189148052, 0, 
          1.8690037390319159`}, {-0.5034706714021143, 0, 
          1.8640123164850744`}, {-0.5120854772418408, 0, 
          1.8589344934265921`}, {-0.5206490749605795, 0, 
          1.8537707776345433`}, {-0.5291606082056958, 0, 
          1.848521685476204}, {-0.5376192258309564, 0, 
          1.8431877418564167`}, {-0.5460240819816484, 0, 
          1.8377694801650977`}, {-0.5543743361791609, 0, 
          1.8322674422239011`}, {-0.5626691534050332, 0, 
          1.8266821782320357`}, {-0.5709077041844537, 0, 
          1.821014246711247}, {-0.5790891646692106, 0, 
          1.8152642144499636`}, {-0.5872127167200732, 0, 
          1.8094326564466194`}, {-0.5952775479886069, 0, 
          1.8035201558521552`}, {-0.6032828519984039, 0, 
          1.7975273039117043`}, {-0.6112278282257352, 0, 
          1.791454699905466}, {-0.6191116821795988, 0, 
          1.7853029510887803`}, {-0.6269336254811689, 0, 
          1.7790726726314032`}, {-0.6346928759426347, 0, 
          1.7727644875559871`}, {-0.6423886576454145, 0, 
          1.7663790266757844`}, {-0.6500202010177518, 0, 
          1.759916928531561}, {-0.6575867429116691, 0, 
          1.7533788393277465`}, {-0.665087526679283, 0, 
          1.7467654128678123`}, {-0.672521802248466, 0, 
          1.7400773104888942`}, {-0.6798888261978572, 0, 
          1.7333152009956563`}, {-0.6871878618312006, 0, 
          1.726479760593413}, {-0.6944181792510163, 0, 
          1.7195716728205075`}, {-0.7015790554315862, 0, 
          1.7125916284799614`}, {-0.7086697742912601, 0, 
          1.7055403255703918`}, {-0.7156896267640611, 0, 
          1.6984184692162136`}, {-0.7226379108705923, 0, 
          1.6912267715971265`}, {-0.7295139317882321, 0, 
          1.6839659518769006`}, {-0.7363170019206193, 0, 
          1.676636736131457}, {-0.7430464409664099, 0, 
          1.669239857276262}, {-0.7497015759873078, 0, 
          1.661776054993037}, {-0.7562817414753557, 0, 
          1.6542460756557913`}, {-0.7627862794194886, 0, 
          1.6466506722561833`}, {-0.7692145393713327, 0, 
          1.6389906043282236`}, {-0.7755658785102502, 0, 
          1.6312666378723208`}, {-0.7818396617076189, 0, 
          1.6234795452786852`}, {-0.7880352615903476, 0, 
          1.6156301052500863`}, {-0.7941520586036113, 0, 
          1.6077191027239857`}, {-0.8001894410728058, 0, 
          1.5997473287940438`}, {-0.8061468052647157, 0, 
          1.5917155806310093`}, {-0.8120235554478855, 0, 
          1.5836246614030072`}, {-0.8178191039521946, 0, 
          1.575475380195217}, {-0.823532871227622, 0, 
          1.5672685519289686`}, {-0.8291642859022024, 0, 
          1.5590049972802487`}, {-0.8347127848391599, 0, 
          1.5506855425976376`}, {-0.8401778131932252, 0, 
          1.5423110198196697`}, {-0.845558824466117, 0, 
          1.533882266391644}, {-0.8508552805611925, 0, 
          1.5254001251818792`}, {-0.8560666518372554, 0, 
          1.5168654443974288`}, {-0.861192417161521, 0, 
          1.5082790774992583`}, {-0.8662320639617282, 0, 
          1.4996418831169023`}, {-0.8711850882773975, 0, 
          1.490954724962601}, {-0.8760509948102237, 0, 
          1.4822184717449314`}, {-0.8808292969736091, 0, 
          1.473433997081935}, {-0.885519516941319, 0, 
          1.4646021794137574`}, {-0.8901211856952657, 0, 
          1.4557239019148045`}, {-0.8946338430724076, 0, 
          1.4468000524054299`}, {-0.8990570378107678, 0, 
          1.4378315232631467`}, {-0.903390327594559, 0, 
          1.4288192113333957`}, {-0.9076332790984136, 0, 
          1.4197640178398587`}, {-0.9117854680307166, 0, 
          1.4106668482943407`}, {-0.9158464791760352, 0, 
          1.4015286124062145`}, {-0.9198159064366391, 0, 
          1.3923502239914538`}, {-0.92369335287311, 0, 
          1.3831326008812512`}, {-0.9274784307440359, 0, 
          1.3738766648302358`}, {-0.9311707615447832, 0, 
          1.3645833414243012`}, {-0.934769976045349, 0, 
          1.3552535599880424`}, {-0.9382757143272826, 0, 
          1.3458882534918288`}, {-0.9416876258196777, 0, 
          1.336488358458504}, {-0.9450053693342275, 0, 
          1.3270548148697405`}, {-0.9482286130993458, 0, 
          1.3175885660720348`}, {-0.951357034793342, 0, 
          1.3080905586823781`}, {-0.954390321576654, 0, 
          1.2985617424935936`}, {-0.9573281701231308, 0, 
          1.2890030703793611`}, {-0.9601702866503661, 0, 
          1.2794154981989259`}, {-0.9629163869490756, 0, 
          1.269799984701516}, {-0.965566196411518, 0, 
          1.2601574914304678`}, {-0.9681194500589547, 0, 
          1.2504889826270749`}, {-0.9705758925681492, 0, 
          1.240795425134159}, {-0.9729352782968974, 0, 
          1.2310777882993922`}, {-0.9751973713085929, 0, 
          1.2213370438783586`}, {-0.977361945395819, 0, 
          1.2115741659373849`}, {-0.9794287841029712, 0, 
          1.2017901307561287`}, {-0.9813976807479009, 0, 
          1.191985916729955}, {-0.9832684384425847, 0, 
          1.182162504272095}, {-0.9850408701128117, 0, 
          1.17232087571561}, {-0.9867147985168921, 0, 
          1.1624620152151541`}, {-0.9882900562633804, 0, 
          1.152586908648561}, {-0.9897664858278149, 0, 
          1.1426965435182577`}, {-0.991143939568469, 0, 
          1.1327919088525167`}, {-0.9924222797411169, 0, 
          1.1228739951065498`}, {-0.9936013785128064, 0, 
          1.1129437940634672`}, {-0.994681117974643, 0, 
          1.1030022987350978`}, {-0.9956613901535805, 0, 
          1.0930505032626887`}, {-0.9965420970232175, 0, 
          1.0830894028174962`}, {-0.9973231505136012, 0, 
          1.073119993501263}, {-0.9980044725200334, 0, 
          1.0631432722466125`}, {-0.9985859949108813, 0, 
          1.053160236717356}, {-0.9990676595343903, 0, 
          1.0431718852087286`}, {-0.9994494182244994, 0, 
          1.0331792165475566`}, {-0.9997312328056579, 0, 
          1.0231832299923793`}, {-0.9999130750966423, 0, 
          1.0131849251335212`}, {-0.9999949269133752, 0, 
          1.0031853017931378`}}]}}}, 
    NCache[{{Rational[1, 2] 3^Rational[1, 2], Rational[1, 2], 0}, {
      Rational[-1, 2], Rational[1, 2] 3^Rational[1, 2], 0}, {0, 0, 1}}, {{
      0.8660254037844386, 0.5, 0}, {-0.5, 0.8660254037844386, 0}, {0, 0, 
      1}}]], 
   {GrayLevel[0], GeometricTransformation3DBox[{
      {Arrowheads[{-0.02, 0, 0.02}], 
       Arrow3DBox[{{1, 0, 0}, {0, 0, 0}, {0, -1, 0}}]}, 
      {Arrowheads[{0, 0, 0.02}], 
       Arrow3DBox[{{0, 0, 0}, {0, 0, 1}}]}}, {-1.5384615384615383`, 
     1.8181818181818181`, 0.09}]}, 
   {GrayLevel[0], Line3DBox[{{0., 0, 0}, {1.2, 0, 0}}], 
    Line3DBox[
     NCache[{{Rational[1, 2] 3^Rational[1, 2], Rational[-1, 2], 0}, {
       Cos[Rational[59, 360] Pi], -Sin[Rational[59, 360] Pi], 0}, {
       Cos[Rational[29, 180] Pi], -Sin[Rational[29, 180] Pi], 0}, {
       Cos[Rational[19, 120] Pi], -Sin[Rational[19, 120] Pi], 0}, {
       Cos[Rational[7, 45] Pi], -Sin[Rational[7, 45] Pi], 0}, {
       Cos[Rational[11, 72] Pi], -Sin[Rational[11, 72] Pi], 0}, {
       Cos[Rational[3, 20] Pi], -Sin[Rational[3, 20] Pi], 0}, {
       Cos[Rational[53, 360] Pi], -Sin[Rational[53, 360] Pi], 0}, {
       Cos[Rational[13, 90] Pi], -Sin[Rational[13, 90] Pi], 0}, {
       Cos[Rational[17, 120] Pi], -Sin[Rational[17, 120] Pi], 0}, {
       Cos[Rational[5, 36] Pi], -Sin[Rational[5, 36] Pi], 0}, {
       Cos[Rational[49, 360] Pi], -Sin[Rational[49, 360] Pi], 0}, {
       Cos[Rational[2, 15] Pi], -Sin[Rational[2, 15] Pi], 0}, {
       Cos[Rational[47, 360] Pi], -Sin[Rational[47, 360] Pi], 0}, {
       Cos[Rational[23, 180] Pi], -Sin[Rational[23, 180] Pi], 0}, {
       Cos[Rational[1, 8] Pi], -Sin[Rational[1, 8] Pi], 0}, {
       Cos[Rational[11, 90] Pi], -Sin[Rational[11, 90] Pi], 0}, {
       Cos[Rational[43, 360] Pi], -Sin[Rational[43, 360] Pi], 0}, {
       Cos[Rational[7, 60] Pi], -Sin[Rational[7, 60] Pi], 0}, {
       Cos[Rational[41, 360] Pi], -Sin[Rational[41, 360] Pi], 0}, {
       Cos[Rational[1, 9] Pi], -Sin[Rational[1, 9] Pi], 0}, {
       Cos[Rational[13, 120] Pi], -Sin[Rational[13, 120] Pi], 0}, {
       Cos[Rational[19, 180] Pi], -Sin[Rational[19, 180] Pi], 0}, {
       Cos[Rational[37, 360] Pi], -Sin[Rational[37, 360] Pi], 
        0}, {(Rational[5, 8] + Rational[1, 8] 5^Rational[1, 2])^
        Rational[1, 2], Rational[1, 4] (1 - 5^Rational[1, 2]), 0}, {
       Cos[Rational[7, 72] Pi], -Sin[Rational[7, 72] Pi], 0}, {
       Cos[Rational[17, 180] Pi], -Sin[Rational[17, 180] Pi], 0}, {
       Cos[Rational[11, 120] Pi], -Sin[Rational[11, 120] Pi], 0}, {
       Cos[Rational[4, 45] Pi], -Sin[Rational[4, 45] Pi], 0}, {
       Cos[Rational[31, 360] Pi], -Sin[Rational[31, 360] Pi], 0}, {
       Rational[1, 2] 2^Rational[-1, 2] (1 + 3^Rational[1, 2]), 
        Rational[-1, 2] 2^Rational[-1, 2] (-1 + 3^Rational[1, 2]), 0}, {
       Cos[Rational[29, 360] Pi], -Sin[Rational[29, 360] Pi], 0}, {
       Cos[Rational[7, 90] Pi], -Sin[Rational[7, 90] Pi], 0}, {
       Cos[Rational[3, 40] Pi], -Sin[Rational[3, 40] Pi], 0}, {
       Cos[Rational[13, 180] Pi], -Sin[Rational[13, 180] Pi], 0}, {
       Cos[Rational[5, 72] Pi], -Sin[Rational[5, 72] Pi], 0}, {
       Cos[Rational[1, 15] Pi], -Sin[Rational[1, 15] Pi], 0}, {
       Cos[Rational[23, 360] Pi], -Sin[Rational[23, 360] Pi], 0}, {
       Cos[Rational[11, 180] Pi], -Sin[Rational[11, 180] Pi], 0}, {
       Cos[Rational[7, 120] Pi], -Sin[Rational[7, 120] Pi], 0}, {
       Cos[Rational[1, 18] Pi], -Sin[Rational[1, 18] Pi], 0}, {
       Cos[Rational[19, 360] Pi], -Sin[Rational[19, 360] Pi], 0}, {
       Cos[Rational[1, 20] Pi], -Sin[Rational[1, 20] Pi], 0}, {
       Cos[Rational[17, 360] Pi], -Sin[Rational[17, 360] Pi], 0}, {
       Cos[Rational[2, 45] Pi], -Sin[Rational[2, 45] Pi], 0}, {
       Cos[Rational[1, 24] Pi], -Sin[Rational[1, 24] Pi], 0}, {
       Cos[Rational[7, 180] Pi], -Sin[Rational[7, 180] Pi], 0}, {
       Cos[Rational[13, 360] Pi], -Sin[Rational[13, 360] Pi], 0}, {
       Cos[Rational[1, 30] Pi], -Sin[Rational[1, 30] Pi], 0}, {
       Cos[Rational[11, 360] Pi], -Sin[Rational[11, 360] Pi], 0}, {
       Cos[Rational[1, 36] Pi], -Sin[Rational[1, 36] Pi], 0}, {
       Cos[Rational[1, 40] Pi], -Sin[Rational[1, 40] Pi], 0}, {
       Cos[Rational[1, 45] Pi], -Sin[Rational[1, 45] Pi], 0}, {
       Cos[Rational[7, 360] Pi], -Sin[Rational[7, 360] Pi], 0}, {
       Cos[Rational[1, 60] Pi], -Sin[Rational[1, 60] Pi], 0}, {
       Cos[Rational[1, 72] Pi], -Sin[Rational[1, 72] Pi], 0}, {
       Cos[Rational[1, 90] Pi], -Sin[Rational[1, 90] Pi], 0}, {
       Cos[Rational[1, 120] Pi], -Sin[Rational[1, 120] Pi], 0}, {
       Cos[Rational[1, 180] Pi], -Sin[Rational[1, 180] Pi], 0}, {
       Cos[Rational[1, 360] Pi], -Sin[Rational[1, 360] Pi], 0}, {1, 0, 0}}, {{
       0.8660254037844386, -0.5, 0}, {
       0.8703556959398997, -0.49242356010346705`, 0}, {
       0.8746197071393957, -0.48480962024633706`, 0}, {
       0.8788171126619654, -0.4771587602596084, 0}, {
       0.882947592858927, -0.4694715627858908, 0}, {
       0.8870108331782217, -0.4617486132350339, 0}, {
       0.8910065241883679, -0.45399049973954675`, 0}, {
       0.8949343616020251, -0.44619781310980877`, 0}, {
       0.898794046299167, -0.4383711467890774, 0}, {
       0.9025852843498606, -0.4305110968082951, 0}, {
       0.9063077870366499, -0.42261826174069944`, 0}, {
       0.9099612708765432, -0.41469324265623897`, 0}, {
       0.9135454576426009, -0.40673664307580015`, 0}, {
       0.917060074385124, -0.3987490689252462, 0}, {
       0.9205048534524404, -0.3907311284892737, 0}, {
       0.9238795325112867, -0.3826834323650898, 0}, {
       0.9271838545667874, -0.374606593415912, 0}, {
       0.9304175679820246, -0.3665012267242973, 0}, {
       0.9335804264972017, -0.35836794954530027`, 0}, {
       0.9366721892483976, -0.35020738125946743`, 0}, {
       0.9396926207859084, -0.3420201433256687, 0}, {
       0.9426414910921784, -0.33380685923377096`, 0}, {
       0.9455185755993168, -0.3255681544571567, 0}, {
       0.9483236552061993, -0.31730465640509214`, 0}, {
       0.9510565162951535, -0.30901699437494745`, 0}, {
       0.9537169507482269, -0.3007057995042731, 0}, {
       0.9563047559630355, -0.2923717047227367, 0}, {
       0.958819734868193, -0.2840153447039226, 0}, {
       0.9612616959383189, -0.27563735581699916`, 0}, {
       0.963630453208623, -0.26723837607825685`, 0}, {
       0.9659258262890682, -0.2588190451025207, 0}, {
       0.9681476403781077, -0.25038000405444144`, 0}, {
       0.9702957262759965, -0.24192189559966773`, 0}, {
       0.9723699203976766, -0.2334453638559054, 0}, {
       0.9743700647852352, -0.22495105434386498`, 0}, {
       0.9762960071199334, -0.21643961393810288`, 0}, {
       0.9781476007338057, -0.20791169081775931`, 0}, {
       0.9799247046208296, -0.19936793441719716`, 0}, {
       0.981627183447664, -0.1908089953765448, 0}, {
       0.9832549075639546, -0.18223552549214747`, 0}, {
       0.984807753012208, -0.17364817766693033`, 0}, {
       0.9862856015372314, -0.16504760586067765`, 0}, {
       0.9876883405951378, -0.15643446504023087`, 0}, {
       0.9890158633619168, -0.1478094111296106, 0}, {
       0.9902680687415704, -0.13917310096006544`, 0}, {
       0.9914448613738104, -0.13052619222005157`, 0}, {
       0.992546151641322, -0.12186934340514748`, 0}, {
       0.9935718556765875, -0.11320321376790671`, 0}, {
       0.9945218953682733, -0.10452846326765346`, 0}, {
       0.9953961983671789, -0.09584575252022398, 0}, {
       0.9961946980917455, -0.08715574274765817, 0}, {
       0.996917333733128, -0.07845909572784494, 0}, {
       0.9975640502598242, -0.0697564737441253, 0}, {
       0.9981347984218669, -0.06104853953485687, 0}, {
       0.9986295347545738, -0.05233595624294383, 0}, {
       0.9990482215818578, -0.043619387365336, 0}, {
       0.9993908270190958, -0.03489949670250097, 0}, {
       0.9996573249755573, -0.02617694830787315, 0}, {
       0.9998476951563913, -0.01745240643728351, 0}, {
       0.9999619230641713, -0.008726535498373935, 0}, {1, 0, 0}}]]}},
  Boxed->False,
  ImageSize->{538.0773570182456, 287.},
  Lighting->"Neutral",
  ViewPoint->{2.6597626615980916`, 1.828950127477262, 1.0151866898110682`},
  ViewVertical->{0.1736133197744756, 0.1476085340333382, 
   1.947380642101373}]], "Output",
 CellChangeTimes->{
  3.674489665063925*^9, 3.674489958962533*^9, 3.674490133338394*^9, 
   3.6744902087672997`*^9, {3.67449024010116*^9, 3.674490259265506*^9}, {
   3.674490343278468*^9, 3.674490364548771*^9}, 3.674490434587734*^9, 
   3.674490614749888*^9, {3.674552809317665*^9, 3.6745528377011766`*^9}, 
   3.674552869941516*^9, 3.674552968378746*^9, 3.6747946618883743`*^9, 
   3.67479503041689*^9, 3.67479518001538*^9, {3.67479595558292*^9, 
   3.6747959817713547`*^9}, {3.674796179927907*^9, 3.6747962182783957`*^9}, {
   3.6747997370165854`*^9, 3.674799872259639*^9}, 3.674799932739605*^9, {
   3.6747999733631773`*^9, 3.6747999894339523`*^9}, 3.674802450337956*^9, {
   3.6748024875611362`*^9, 3.674802494761611*^9}}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Export", "[", 
  RowBox[{
  "\"\</Users/kmodin/Documents/Research/Elbargetni2/Klas/figures/vert_disk.\
png\>\"", ",", 
   Graphics3DBox[{
     {RGBColor[0.87, 0.94, 1], Opacity[1], EdgeForm[None], 
      Polygon3DBox[{{-2, -2, 0.}, {2, -2, 0.}, {2, 2, 0.}, {-2, 2, 0.}}]}, 
     GeometricTransformation3DBox[{
       {GrayLevel[0.8], Line3DBox[CompressedData["
1:eJxtmXlwleUVxgOMVbaKDDhjUZSOjAQay1S0mIonLkVqS1nEDmBY4oSwiBIU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         "]]}, 
       {GrayLevel[0], Line3DBox[{{0., 0, 0}, {1.2, 0, 0}}], 
        Line3DBox[{{0, 0, 0}, {0, 0, 1}}], 
        GeometricTransformation3DBox[
         Line3DBox[{{0, 0, 0}, {0, 0, 1}}], {{{0.6026346363792564, 0., 
          0.7980172272802395}, {0., 1., 0.}, {-0.7980172272802395, 0., 
          0.6026346363792564}}, {-0.7980172272802395, 0., 
          0.3973653636207436}}], 
        Line3DBox[{{
          0., 0, 0.4}, {-0.005235921299024361, 0, 
           0.4000228461614972}, {-0.010471443862370106`, 0, 
           0.4000913829061653}, {-0.015706168984723892`, 0, 
           0.4002056050146656}, {-0.020939698021500582`, 0, 
           0.4003655037885425}, {-0.0261716324192016, 0, 
           0.4005710670508853}, {-0.0314015737457663, 0, 
           0.40082227914725577`}, {-0.03662912372091412, 0, 
           0.40111912094687985`}, {-0.04185388424647518, 0, 
           0.4014615698441055}, {-0.04707545743670696, 0, 
           0.40184959976012324`}, {-0.0522934456485949, 0, 
           0.40228318114495265`}, {-0.057507451512134385`, 0, 
           0.4027622809796927}, {-0.06271707796059207, 0, 
           0.403286862779036}, {-0.06792192826074403, 0, 
           0.4038568865940475}, {-0.07312160604308848, 0, 
           0.4044723090152068}, {-0.07831571533203094, 0, 
           0.40513308317571384`}, {-0.08350386057603926, 0, 
           0.4058391587550578}, {-0.08868564667776638, 0, 
           0.40659048198284997`}, {-0.09386067902413851, 0, 
           0.40738699564291736`}, {-0.09902856351640658, 0, 
           0.40822863907766116`}, {-0.1041889066001582, 0, 
           0.40911534819267525`}, {-0.10934131529528848`, 0, 
           0.41004705546162723`}, {-0.11448539722592688`, 0, 
           0.4110236899314016}, {-0.1196207606503183, 0, 
           0.4120451772275022}, {-0.1247470144906556, 0, 
           0.41311143955971663`}, {-0.12986376836286173`, 0, 
           0.41422239572804}, {-0.134970632606319, 0, 
           0.41537796112885883`}, {-0.14006721831354324`, 0, 
           0.41657804776139407`}, {-0.14515313735980062`, 0, 
           0.4178225642344021}, {-0.15022800243266485`, 0, 
           0.4191114157731354}, {-0.15529142706151244`, 0, 
           0.420444504226559}, {-0.1603430256469541, 0, 
           0.4218217280748262}, {-0.1653824134901995, 0, 
           0.42324298243700864`}, {-0.17040920682235358`, 0, 
           0.4247081590790842}, {-0.17542302283364206`, 0, 
           0.4262171464221788}, {-0.18042347970256387`, 0, 
           0.4277698295510639}, {-0.18541019662496844`, 0, 
           0.42936609022290795`}, {-0.1903827938430553, 0, 
           0.43100580687628043`}, {-0.19534089267429403`, 0, 
           0.43268885464040996`}, {-0.20028411554026254`, 0, 
           0.43441510534469296`}, {-0.20521208599540122`, 0, 
           0.436184427528455}, {-0.21012442875568046`, 0, 
           0.43799668645096146`}, {-0.21502076972718015`, 0, 
           0.43985174410167893`}, {-0.21990073603457838`, 0, 
           0.44174945921078523`}, {-0.22476395604954721`, 0, 
           0.4436896872599275}, {-0.22961005941905385`, 0, 
           0.44567228049322793`}, {-0.23443867709356425`, 0, 
           0.4476970879285358}, {-0.2392494413551477, 0, 
           0.44976395536892555`}, {-0.24404198584548012`, 0, 
           0.45187272541443946`}, {-0.2488159455937434, 0, 
           0.45402323747407414`}, {-0.2535709570444197, 0, 
           0.4562153277780101}, {-0.25830665808497705`, 0, 
           0.4584488293900837}, {-0.2630226880734464, 0, 
           0.46072357222049976`}, {-0.26771868786588526`, 0, 
           0.463039383038785}, {-0.27239429984372804`, 0, 
           0.4653960854869793}, {-0.27704916794102036`, 0, 
           0.46779350009306697`}, {-0.28168293767153446`, 0, 
           0.4702314442846438}, {-0.286295256155765, 0, 
           0.47270973240282077`}, {-0.2908857721478022, 0, 
           0.47522817571636256`}, {-0.29545413606208026`, 0, 
           0.4777865824360602}, {-0.29999999999999993`, 0, 
           0.48038475772933675`}, {-0.30452301777642243`, 0, 
           0.4830225037350845}, {-0.3090228449460325, 0, 
           0.48569961957873264`}, {-0.31349913882956926`, 0, 
           0.48841590138754476`}, {-0.3179515585399229, 0, 
           0.49117114230614445`}, {-0.32237976500809434`, 0, 
           0.4939651325122686}, {-0.32678342100901625`, 0, 
           0.49679765923274555`}, {-0.3311621911872349, 0, 
           0.4996685067596991}, {-0.3355157420824481, 0, 
           0.502577456466975}, {-0.3398437421548997, 0, 
           0.5055242868267906}, {-0.3441458618106276, 0, 
           0.5085087734266049}, {-0.34842177342656383`, 0, 
           0.5115306889862085}, {-0.3526711513754839, 0, 
           0.5145898033750316}, {-0.35689367205080474`, 0, 
           0.5176858836296696}, {-0.36108901389122894`, 0, 
           0.5208186939716244}, {-0.3652568574052324, 0, 
           0.5239879958252589}, {-0.369396885195395, 0, 
           0.5271935478359668}, {-0.3735087819825717, 0, 
           0.5304351058885517}, {-0.37759223462990243`, 0, 
           0.5337124231258175}, {-0.38164693216665835`, 0, 
           0.537025249967368}, {-0.38567256581192355`, 0, 
           0.5403733341286132}, {-0.3896688289981102, 0, 
           0.5437564206399814}, {-0.39363541739430435`, 0, 
           0.5471742518663368}, {-0.3975720289294425, 0, 
           0.5506265675265987}, {-0.40147836381531493`, 0, 
           0.5541131047135635}, {-0.4053541245693961, 0, 
           0.5576335979139256}, {-0.4091990160374991, 0, 
           0.5611877790284978}, {-0.4130127454162523, 0, 
           0.5647753773926274}, {-0.41679502227539833`, 0, 
           0.5683961197968093}, {-0.42054555857991055`, 0, 
           0.5720497305074911}, {-0.42426406871192845`, 0, 
           0.5757359312880714}, {-0.4279502694925089, 0, 
           0.5794544414200895}, {-0.4316038802031906, 0, 
           0.5832049777246017}, {-0.43522462260737255`, 0, 
           0.5869872545837476}, {-0.43881222097150224`, 0, 
           0.5908009839625009}, {-0.4423664020860744, 0, 
           0.5946458754306039}, {-0.44588689528643655`, 0, 
           0.598521636184685}, {-0.4493734324734012, 0, 
           0.6024279710705576}, {-0.45282574813366316`, 0, 
           0.6063645826056956}, {-0.4562435793600185, 0, 
           0.6103311710018898}, {-0.4596266658713868, 0, 
           0.6143274341880764}, {-0.462974750032632, 0, 
           0.6183530678333417}, {-0.46628757687418254`, 0, 
           0.6224077653700975}, {-0.4695648941114483, 0, 
           0.6264912180174282}, {-0.47280645216403316`, 0, 
           0.630603114804605}, {-0.4760120041747411, 0, 
           0.6347431425947676}}]}, 
       {RGBColor[0.75, 0.75, 0.75], 
        {EdgeForm[{GrayLevel[0.5], Thickness[Tiny]}], 
         Polygon3DBox[{{-1., 0, 0.9999999999999999}, {-0.9999500004166653, 0, 
            0.9900001666658335}, {-0.9998000066665778, 0, 
            0.9800013333066668}, {-0.9995500337489875, 0, 
            0.9700044997975044}, {-0.9992001066609779, 0, 
            0.9600106658133657}, {-0.9987502603949663, 0, 
            0.9500208307293218}, {-0.9982005399352042, 0, 
            0.9400359935205552}, {-0.9975510002532796, 0, 
            0.9300571526624672}, {-0.9968017063026193, 0, 
            0.9200853060308272}, {-0.9959527330119943, 0, 
            0.910121450801989}, {-0.9950041652780257, 0, 
            0.9001665833531717}, {-0.9939560979566968, 0, 
            0.8902216991628252}, {-0.9928086358538663, 0, 
            0.8802877927110804}, {-0.9915618937147881, 0, 
            0.8703658573803051}, {-0.9902159962126371, 0, 
            0.8604568853557633}, {-0.9887710779360422, 0, 
            0.8505618675264007}, {-0.9872272833756269, 0, 
            0.8406817933857538}, {-0.9855847669095607, 0, 
            0.830817650933004}, {-0.9838436927881213, 0, 
            0.8209704265741755}, {-0.9820042351172703, 0, 
            0.8111411050234993}, {-0.9800665778412416, 0, 
            0.8013306692049385}, {-0.9780309147241483, 0, 
            0.7915401001539003}, {-0.9758974493306054, 0, 
            0.7817703769191304}, {-0.9736663950053748, 0, 
            0.7720224764648115}, {-0.9713379748520296, 0, 
            0.7622973735728651}, {-0.9689124217106447, 0, 
            0.7525960407454769}, {-0.9663899781345132, 0, 
            0.7429194481078449}, {-0.9637708963658905, 0, 
            0.7332685633111687}, {-0.9610554383107709, 0, 
            0.7236443514358859}, {-0.9582438755126971, 0, 
            0.7140477748951644}, {-0.955336489125606, 0, 
            0.7044797933386604}, {-0.9523335698857134, 0, 
            0.6949413635565563}, {-0.9492354180824408, 0, 
            0.6854334393838823}, {-0.9460423435283869, 0, 
            0.6759569716051315}, {-0.9427546655283462, 0, 
            0.6665129078591856}, {-0.9393727128473789, 0, 
            0.6571021925445484}, {-0.9358968236779348, 0, 
            0.64772576672491}, {-0.9323273456060344, 0, 
            0.6383845680350377}, {-0.9286646355765102, 0, 
            0.6290795305870174}, {-0.924909059857313, 0, 
            0.6198115848768384}, {-0.9210609940028851, 0, 
            0.6105816576913494}, {-0.917120822816605, 0, 
            0.6013906720155768}, {-0.9130889403123083, 0, 
            0.5922395469404298}, {-0.908965749674885, 0, 
            0.583129197570789}, {-0.9047516632199634, 0, 
            0.5740605349340003}, {-0.9004471023526768, 0, 
            0.5650344658887696}, {-0.8960524975255252, 0, 
            0.5560518930344802}, {-0.8915682881953287, 0, 
            0.5471137146209315}, {-0.8869949227792842, 0, 
            0.538220824458517}, {-0.8823328586101213, 0, 
            0.5293741118288416}, {-0.8775825618903726, 0, 
            0.5205744613957969}, {-0.8727445076457513, 0, 
            0.5118227531170926}, {-0.8678191796776499, 0, 
            0.5031198621562631}, {-0.8628070705147608, 0, 
            0.4944666587951527}, {-0.857708681363824, 0, 
            0.4858640083468868}, {-0.8525245220595058, 0, 
            0.4773127710693409}, {-0.847255111013416, 0, 
            0.4688138020791165}, {-0.8419009751622685, 0, 
            0.46036795126603036`}, {-0.8364626499151868, 0, 
            0.45197606320812633`}, {-0.8309406791001636, 0, 
            0.4436389770872162}, {-0.8253356149096782, 0, 
            0.4353575266049645}, {-0.8196480178454795, 0, 
            0.4271325398995187}, {-0.8138784566625338, 0, 
            0.4189648394626947}, {-0.8080275083121519, 0, 
            0.4108552420577305}, {-0.8020957578842924, 0, 
            0.4028045586376078}, {-0.7960837985490558, 0, 
            0.39481359426396045`}, {-0.789992231497365, 0, 
            0.386883148026566}, {-0.7838216658808492, 0, 
            0.3790140129634403}, {-0.7775727187509277, 0, 
            0.3712069759815313}, {-0.7712460149971065, 0, 
            0.363462817778032}, {-0.7648421872844883, 0, 
            0.35578231276230876`}, {-0.7583618759905081, 0, 
            0.3481662289784633}, {-0.751805729140895, 0, 
            0.3406153280285269}, {-0.7451744023448703, 0, 
            0.333130364996302}, {-0.7384685587295877, 0, 
            0.3257120883718547}, {-0.7316888688738208, 0, 
            0.31836123997666577`}, {-0.7248360107409052, 0, 
            0.3110785548894487}, {-0.7179106696109433, 0, 
            0.3038647613726432}, {-0.7109135380122771, 0, 
            0.2967205807995895}, {-0.703845315652236, 0, 
            0.28964672758239207`}, {-0.6967067093471655, 0, 
            0.2826439091004773}, {-0.6894984329517468, 0, 
            0.2757128256298573}, {-0.6822212072876133, 0, 
            0.2688541702731039}, {-0.6748757600712669, 0, 
            0.2620686288900371}, {-0.6674628258413081, 0, 
            0.2553568800291407}, {-0.659983145884982, 0, 
            0.24871959485970718`}, {-0.6524374681640519, 0, 
            0.24215743710472304`}, {-0.644826547240001, 0, 
            0.2356710629744948}, {-0.6371511441985802, 0, 
            0.2292611211010307}, {-0.6294120265736967, 0, 
            0.22292825247317594`}, {-0.6216099682706644, 0, 
            0.21667309037251659`}, {-0.6137457494888113, 0, 
            0.21049626031004942`}, {-0.6058201566434628, 0, 
            0.20439837996363397`}, {-0.597833982287298, 0, 
            0.1983800591162227}, {-0.5897880250310982, 0, 
            0.19244189959488567`}, {-0.5816830894638833, 0, 
            0.18658449521062603`}, {-0.5735199860724566, 0, 
            0.18080843169900163`}, {-0.5652995311603544, 0, 
            0.17511428666155004`}, {-0.5570225467662172, 0, 
            0.16950262950802952`}, {-0.5486898605815873, 0, 
            0.16397402139947925`}, {-0.5403023058681397, 0, 
            0.15852901519210338`}, {-0.5318607213743556, 0, 
            0.1531681553819848}, {-0.5233659512516494, 0, 
            0.14789197805063703`}, {-0.514818844969955, 0, 
            0.1427010108113964}, {-0.5062202572327783, 0, 
            0.13759577275666157`}, {-0.497571047891727, 0, 
            0.13257677440598314`}, {-0.4888720818605274, 0, 
            0.1276445176550136}, {-0.48012422902853374`, 0, 
            0.12279949572531823`}, {-0.47132836417373986`, 0, 
            0.11804219311505249`}, {-0.4624853668753009, 0, 
            0.11337308555051273`}, {-0.4535961214255772, 0, 
            0.10879263993856458`}, {-0.44466151674170645`, 0, 
            0.10430131431995215`}, {-0.435682446276712, 0, 
            0.09989955782349491}, {-0.4266598079301573, 0, 
            0.09558781062117405}, {-0.41759450395835784`, 0, 
            0.0913665038841166}, {-0.40848744088415706`, 0, 
            0.08723605973947879}, {-0.3993395294062731, 0, 
            0.08319689122823304}, {-0.39015168430823016`, 0, 
            0.07924940226386434}, {-0.38092482436688174`, 0, 
            0.07539398759197968}, {-0.3716598722605329, 0, 
            0.07163103275083327}, {-0.3623577544766735, 0, 
            0.0679609140327736}, {-0.35301940121933023`, 0, 
            0.06438399844661402}, {-0.34364574631604694`, 0, 
            0.0609006436809324}, {-0.3342377271245025, 0, 
            0.057511198068302405`}, {-0.3247962844387761, 0, 
            0.05421600055046094}, {-0.31532236239526856`, 0, 
            0.0510153806444138}, {-0.3058169083782892, 0, 
            0.047909658409484246`}, {-0.2962808729253186, 0, 
            0.044899144415307735`}, {-0.28671520963195535`, 0, 
            0.04198413971077497}, {-0.27712087505655747`, 0, 
            0.039164935793927325`}, {-0.26749882862458724`, 0, 
            0.03644181458280704}, {-0.25785003253266947`, 0, 
            0.0338150483872659}, {-0.24817545165237279`, 0, 
            0.03128489988173466}, {-0.23847605343372302`, 0, 
            0.02885162207895542}, {-0.22875280780845927`, 0, 
            0.026515458304680606`}, {-0.21900668709304139`, 0, 
            0.024276642173340912`}, {-0.20923866589141915`, 0, 
            0.022135397564683745`}, {-0.19944972099757274`, 0, 
            0.020091938601385695`}, {-0.18964083129783413`, 0, 
            0.018146469627640216`}, {-0.17981297767299922`, 0, 
            0.01629918518872342}, {-0.16996714290024068`, 0, 
            0.014550270011539745`}, {-0.16010431155483115`, 0, 
            0.012899898986149627`}, {-0.15022546991168573`, 0, 
            0.01134823714828015}, {-0.1403316058467366, 0, 
            0.009895439662822247}, {-0.13042370873814543`, 0, 
            0.008541651808313566}, {-0.1205027693673665, 0, 
            0.007287008962411523}, {-0.11056977982006946`, 0, 
            0.006131636588355138}, {-0.1006257333869316, 0, 
            0.00507565022241907}, {-0.09067162446430956, 0, 
            0.004119155462359969}, {-0.0807084484548005, 0, 
            0.00326224795685659}, {-0.07073720166770278, 0, 
            0.0025050133959455545`}, {-0.060758881219385774`, 0, 
            0.0018475275024518734`}, {-0.050774484933579056`, 0, 
            0.001289856024417002}, {-0.04078501124159091, 0, 
            0.0008320547285239899}, {-0.030791459082466, 0, 
            0.0004741693945209402}, {-0.020794827803092306`, 0, 
            0.00021623581064300623`}, {-0.01079611705826727, 0, 
            0.000058279770033697886`}, {-0.0007963267107331408, 0, 
            3.1706816538967786`*^-7}, {
           0.009203543268808458, 0, 0.000042353501259917437`}, {
           0.01920249290169277, 0, 0.0001843848657091529}, {
           0.029199522301288937`, 0, 0.0004263969584948901}, {
           0.039193631772987826`, 0, 0.0007683655786094867}, {
           0.04918382191417067, 0, 0.0012102565294760392`}, {
           0.05916909371414848, 0, 0.0017520256223675368`}, {
           0.06914844865406229, 0, 0.002393618680826326}, {
           0.07912088880673421, 0, 0.003134971546081222}, {
           0.0890854169364593, 0, 0.003976010083463266}, {
           0.09904103659872814, 0, 0.004916650189819793}, {
           0.10898675223987124`, 0, 0.005956797801924041}, {
           0.11892156929661234`, 0, 0.007096348905881511}, {
           0.12884449429552478`, 0, 0.00833518954753143}, {
           0.1387545349523777, 0, 0.009673195843841964}, {
           0.14865070027136376`, 0, 0.011110233995298535`}, {
           0.15853200064419787`, 0, 0.01264616029928356}, {
           0.16839744794907713`, 0, 0.014280821164446511`}, {
           0.17824605564949222`, 0, 0.016014053126063077`}, {
           0.18807683889288024`, 0, 0.01784568286238153}, {
           0.19788881460910915`, 0, 0.019775527211954524`}, {
           0.20768100160878394`, 0, 0.021803393191955345`}, {
           0.21745242068136478`, 0, 0.02392907801747579}, {
           0.22720209469308722`, 0, 0.026152369121804853`}, {
           0.2369290486846748, 0, 0.028473044177684703`}, {
           0.24663230996883415`, 0, 0.030890871119543695`}, {
           0.25631090822752284`, 0, 0.03340560816670246}, {
           0.2659638756089805, 0, 0.03601700384755191}, {
           0.27559024682451305`, 0, 0.03872479702470011}, {
           0.28518905924502097`, 0, 0.04152871692108584}, {
           0.29475935299726114`, 0, 0.044428483147056164`}, {
           0.30430017105983354`, 0, 0.047423805728404655`}, {
           0.3138105593588826, 0, 0.050514385135369655`}, {
           0.3232895668635037, 0, 0.05369991231258564}, {
           0.3327362456808455, 0, 0.056980068709989506`}, {
           0.3421496511508983, 0, 0.06035452631467508}, {
           0.35152884194095996`, 0, 0.06382294768369401}, {
           0.36087288013976726`, 0, 0.06738498597779952}, {
           0.370180831351287, 0, 0.07104028499613069}, {
           0.3794517647881546, 0, 0.07478847921183185}, {
           0.3886847533647521, 0, 0.07862919380860467}, {
           0.3978788737899161, 0, 0.08256204471819018}, {
           0.4070332066592656, 0, 0.0865866386587748}, {
           0.4161468365471425, 0, 0.0907025731743184}, {
           0.4252188520981527, 0, 0.09490943667479923}, {
           0.43424834611830054`, 0, 0.09920680847737273}, {
           0.4432344156657094, 0, 0.10359425884844031`}, {
           0.45217616214091205`, 0, 0.10807134904662041`}, {
           0.46107269137671286`, 0, 0.11263763136662452`}, {
           0.4699231137276023, 0, 0.11729264918402604`}, {
           0.4787265441587199, 0, 0.12203593700092186`}, {
           0.4874821023343595, 0, 0.12686702049248355`}, {
           0.49618891270599896`, 0, 0.13178541655438747`}, {
           0.5048461045998577, 0, 0.1367906333511263}, {
           0.5134528123039596, 0, 0.14188217036519113`}, {
           0.5220081751547074, 0, 0.14705951844712384`}, {
           0.5305113376229449, 0, 0.15232215986643027`}, {
           0.5389614493995116, 0, 0.15766956836335444`}, {
           0.5473576654802711, 0, 0.16310120920150228`}, {
           0.5556991462506128, 0, 0.16861653922131692`}, {
           0.5639850575694102, 0, 0.17421500689439195`}, {
           0.5722145708524369, 0, 0.17989605237862594`}, {
           0.5803868631552219, 0, 0.18565910757420412`}, {
           0.5885011172553459, 0, 0.19150359618041002`}, {
           0.59655652173416, 0, 0.19742893375325277`}, {
           0.6045522710579297, 0, 0.20343452776391358`}, {
           0.6124875656583852, 0, 0.20951977765799534`}, {
           0.6203616120126799, 0, 0.21568407491558017`}, {
           0.6281736227227391, 0, 0.2219268031120788}, {
           0.6359228165940028, 0, 0.2282473379798744}, {
           0.6436084187135406, 0, 0.23464504747074655`}, {
           0.6512296605275459, 0, 0.24111929181907832`}, {
           0.6587857799181878, 0, 0.24766942360582933`}, {
           0.6662760212798244, 0, 0.2542947878232801}, {
           0.673699635594561, 0, 0.2609947219405292}, {
           0.6810558805071526, 0, 0.2677685559697487}, {
           0.6883440203992384, 0, 0.27461561253318056`}, {
           0.6955633264629021, 0, 0.28153520693087386`}, {
           0.702713076773554, 0, 0.2885266472091558}, {
           0.7097925563621206, 0, 0.29558923422982386`}, {
           0.716801057286543, 0, 0.30272226174006234`}, {
           0.7237378787025687, 0, 0.3099250164430637}, {
           0.7306023269338373, 0, 0.3171967780693604}, {
           0.7373937155412456, 0, 0.32453681944884905`}, {
           0.7441113653915926, 0, 0.3319444065835091}, {
           0.7507546047254909, 0, 0.3394187987207994}, {
           0.7573227692245439, 0, 0.3469592484277353}, {
           0.7638152020777742, 0, 0.3545650016656293}, {
           0.7702312540473075, 0, 0.36223529786549646`}, {
           0.7765702835332932, 0, 0.3699693700041079}, {
           0.7828316566380654, 0, 0.3777664446806954}, {
           0.7890147472295311, 0, 0.38562574219428836`}, {
           0.7951189370037843, 0, 0.3935464766216854}, {
           0.8011436155469338, 0, 0.40152785589604356`}, {
           0.8070881803961463, 0, 0.4095690818860874}, {
           0.8129520370998901, 0, 0.41766935047591824`}, {
           0.8187345992773819, 0, 0.4258278516454278}, {
           0.8244352886772224, 0, 0.4340437695512973}, {
           0.8300535352352224, 0, 0.44231628260858347`}, {
           0.8355887771314077, 0, 0.4506445635728734}, {
           0.8410404608462015, 0, 0.45902777962301156`}, {
           0.8464080412157756, 0, 0.46746509244437895`}, {
           0.8516909814865656, 0, 0.475955658312724}, {
           0.8568887533689473, 0, 0.48449862817853595`}, {
           0.8620008370900635, 0, 0.4930931477519467}, {
           0.8670267214458025, 0, 0.5017383575881615}, {
           0.8719659038519165, 0, 0.5104333931734006}, {
           0.8768178903942815, 0, 0.5191773850113519}, {
           0.8815821958782859, 0, 0.5279694587101175}, {
           0.8862583438773521, 0, 0.5368087350696549}, {
           0.8908458667805765, 0, 0.5456943301696937}, {
           0.8953443058394921, 0, 0.554625355458129}, {
           0.8997532112139414, 0, 0.5636009178398738}, {
           0.9040721420170613, 0, 0.5726201197661703}, {
           0.9083006663593702, 0, 0.5816820593243411}, {
           0.9124383613919581, 0, 0.5907858303279828}, {
           0.9164848133487694, 0, 0.5999305224075806}, {
           0.9204396175879808, 0, 0.6091152211015479}, {
           0.9243023786324636, 0, 0.6183390079476685}, {
           0.9280727102093328, 0, 0.6276009605749449}, {
           0.9317502352885723, 0, 0.6369001527958318}, {
           0.9353345861207389, 0, 0.6462356546988575}, {
           0.9388254042737363, 0, 0.6556065327416101}, {
           0.9422223406686583, 0, 0.6650118498440954}, {
           0.9455250556146959, 0, 0.67445066548244}, {
           0.9487332188431071, 0, 0.6839220357829463}, {
           0.9518465095402424, 0, 0.6934250136164772}, {
           0.9548646163796264, 0, 0.7029586486931677}, {
           0.9577872375530904, 0, 0.7125219876574558}, {
           0.9606140808009523, 0, 0.7221140741834133}, {
           0.9633448634412433, 0, 0.7317339490703823}, {
           0.9659793123979747, 0, 0.7413806503388893}, {
           0.9685171642284467, 0, 0.7510532133268475}, {
           0.9709581651495905, 0, 0.7607506707860177}, {
           0.9733020710633487, 0, 0.7704720529787359}, {
           0.9755486475810827, 0, 0.7802163877748831}, {
           0.9776976700470132, 0, 0.7899827007491009}, {
           0.9797489235606843, 0, 0.7997700152782297}, {
           0.9817022029984541, 0, 0.8095773526389731}, {
           0.9835573130340064, 0, 0.8194037321057672}, {
           0.9853140681578838, 0, 0.8292481710488548}, {
           0.9869722926960376, 0, 0.8391096850325444}, {
           0.9885318208273961, 0, 0.8489872879136563}, {
           0.9899924966004455, 0, 0.8588799919401329}, {
           0.9913541739488259, 0, 0.8687868078498163}, {
           0.9926167167059371, 0, 0.8787067449693704}, {
           0.9937799986185556, 0, 0.8886388113133505}, {
           0.9948439033594595, 0, 0.8985820136833983}, {
           0.9958083245390613, 0, 0.9085353577675633}, {
           0.9966731657160466, 0, 0.918497848239731}, {
           0.9974383404070185, 0, 0.9284684888591569}, {
           0.9981037720951457, 0, 0.938446282570087}, {
           0.9986693942378135, 0, 0.9484302316014654}, {
           0.9991351502732795, 0, 0.9584193375667096}, {
           0.9995009936263278, 0, 0.9684126015635462}, {
           0.9997668877129284, 0, 0.9784090242739042}, {
           0.9999328059438939, 0, 0.9884076060638418}, {
           0.9999987317275395, 0, 0.9984073470835133}, {
           0.999964658471342, 0, 1.0084072473671488`}, {
           0.9998305895825983, 0, 1.018406306933054}, {
           0.9995965384680858, 0, 1.028403525883604}, {
           0.9992625285327209, 0, 1.0383979045052354`}, {
           0.9988285931772186, 0, 1.0483884433684143`}, {
           0.9982947757947531, 0, 1.0583741434275802`}, {
           0.9976611297666176, 0, 1.068354006121048}, {
           0.9969277184568869, 0, 1.0783270334708654`}, {
           0.9960946152060809, 0, 1.0882922281826077`}, {
           0.9951619033238303, 0, 1.0982485937451087`}, {
           0.9941296760805463, 0, 1.1081951345301084`}, {
           0.9929980366980926, 0, 1.118130855891818}, {
           0.991767098339465, 0, 1.1280547642663799`}, {
           0.990436984097473, 0, 1.1379658672712274`}, {
           0.9890078269824328, 0, 1.1478631738043186`}, {
           0.9874797699088648, 0, 1.1577456941432487`}, {
           0.9858529656812031, 0, 1.1676124400442185`}, {
           0.9841275769785145, 0, 1.1774624248408607`}, {
           0.9823037763382316, 0, 1.1872946635429034`}, {
           0.9803817461388988, 0, 1.19710817293467}, {
           0.978361678581934, 0, 1.2069019716734}, {
           0.9762437756724098, 0, 1.2166750803873798`}, {
           0.9740282491988521, 0, 1.2264265217738832`}, {
           0.9717153207120621, 0, 1.2361553206968972`}, {
           0.9693052215029608, 0, 1.2458605042846371`}, {
           0.966798192579461, 0, 1.2555411020268314`}, {
           0.9641944846423656, 0, 1.2651961458717735`}, {
           0.9614943580602988, 0, 1.274824670323124}, {
           0.9586980828436685, 0, 1.2844257125364626`}, {
           0.9558059386176664, 0, 1.2939983124155678`}, {
           0.9528182145943046, 0, 1.3035415127084296`}, {
           0.9497352095434961, 0, 1.3130543591029702`}, {
           0.9465572317631765, 0, 1.322535900322479}, {
           0.9432845990484757, 0, 1.331985188220734}, {
           0.9399176386599379, 0, 1.341401277876821}, {
           0.9364566872907963, 0, 1.35078322768962}, {
           0.9329020910333035, 0, 1.3601300994719687`}, {
           0.9292542053441232, 0, 1.3694409585444771`}, {
           0.9255133950087843, 0, 1.378714873828998}, {
           0.9216800341052033, 0, 1.3879509179417304`}, {
           0.9177545059662757, 0, 1.3971481672859603`}, {
           0.9137372031415446, 0, 1.406305702144417}, {
           0.9096285273579443, 0, 1.4154226067712463`}, {
           0.9054288894796296, 0, 1.4244979694835826`}, {
           0.9011387094668885, 0, 1.4335308827527178`}, {
           0.8967584163341469, 0, 1.4425204432948526`}, {
           0.8922884481070683, 0, 1.4514657521614232`}, {
           0.8877292517787501, 0, 1.4603659148289985`}, {
           0.883081283265026, 0, 1.4692200412887273`}, {
           0.8783450073588739, 0, 1.478027246135343}, {
           0.8735208976839378, 0, 1.4867866486556995`}, {
           0.8686094366471648, 0, 1.495497372916845}, {
           0.863611115390566, 0, 1.5041585478536117`}, {
           0.8585264337421016, 0, 1.512769307355724}, {
           0.8533559001656994, 0, 1.5213287903544066`}, {
           0.848100031710408, 0, 1.5298361409084935`}, {
           0.8427593539586935, 0, 1.5382905082900176`}, {
           0.8373344009738799, 0, 1.5466910470692872`}, {
           0.8318257152467455, 0, 1.5550369171994238`}, {
           0.8262338476412721, 0, 1.56332728410037}, {
           0.8205593573395606, 0, 1.5715613187423438`}, {
           0.8148028117859122, 0, 1.5797381977287432`}, {
           0.8089647866300854, 0, 1.5878571033784827`}, {
           0.8030458656697306, 0, 1.5959172238077644`}, {
           0.7970466407920116, 0, 1.6039177530112607`}, {
           0.7909677119144165, 0, 1.6118578909427193`}, {
           0.7848096869247677, 0, 1.6197368435949633`}, {
           0.7785731816204322, 0, 1.6275538230792939`}, {
           0.7722588196467436, 0, 1.6353080477042758`}, {
           0.7658672324346373, 0, 1.642998742053909}, {
           0.7593990591375078, 0, 1.6506251370651674`}, {
           0.7528549465672952, 0, 1.658186470104905}, {
           0.7462355491298027, 0, 1.6656819850461193`}, {
           0.7395415287592584, 0, 1.6731109323435618`}, {
           0.7327735548521204, 0, 1.6804725691086941`}, {
           0.7259323042001401, 0, 1.6877661591839739`}, {
           0.7190184609226811, 0, 1.694990973216472}, {
           0.7120327163983101, 0, 1.7021462887308054`}, {
           0.7049757691956576, 0, 1.7092313902013863`}, {
           0.6978483250035638, 0, 1.7162455691239706`}, {
           0.6906510965605075, 0, 1.7231881240865121`}, {
           0.6833848035833362, 0, 1.7300583608392996`}, {
           0.6760501726952917, 0, 1.7368555923643834`}, {
           0.6686479373533512, 0, 1.7435791389442747`}, {
           0.6611788377748798, 0, 1.7502283282299191`}, {
           0.6536436208636118, 0, 1.7568024953079284`}, {
           0.6460430401349587, 0, 1.7633009827670736`}, {
           0.6383778556406587, 0, 1.7697231407640244`}, {
           0.6306488338927753, 0, 1.7760683270883324`}, {
           0.6228567477870414, 0, 1.7823359072266527`}, {
           0.6150023765255743, 0, 1.7885252544261951`}, {
           0.6070865055389544, 0, 1.7946357497573975`}, {
           0.5991099264076849, 0, 1.8006667821758178`}, {
           0.5910734367830313, 0, 1.8066177485832404`}, {
           0.582977840307259, 0, 1.8124880538879844`}, {
           0.5748239465332691, 0, 1.8182771110644103`}, {
           0.5666125708436436, 0, 1.823984341211626}, {
           0.55834453436911, 0, 1.8296091736113709`}, {
           0.550020663906425, 0, 1.8351510457850937`}, {
           0.5416417918356985, 0, 1.8406094035501945`}, {
           0.5332087560371542, 0, 1.8459837010754465`}, {
           0.5247223998073463, 0, 1.8512734009355745`}, {
           0.5161835717748247, 0, 1.856477974165001}, {
           0.5075931258152772, 0, 1.8615969003107407`}, {
           0.4989519209661402, 0, 1.8666296674844443`}, {
           0.4902608213406993, 0, 1.8715757724135882`}, {
           0.4815206960416737, 0, 1.8764347204918015`}, {
           0.4727324190743098, 0, 1.8812060258283254`}, {
           0.46389686925898005`, 0, 1.8858892112966026`}, {
           0.4550149301433046, 0, 1.8904838085819886`}, {
           0.4460874899137927, 0, 1.8949893582285835`}, {
           0.43711544130702773`, 0, 1.8994054096851776`}, {
           0.42809968152039296`, 0, 1.9037315213503057`}, {
           0.41904111212235545`, 0, 1.9079672606164055`}, {
           0.4099406389623055, 0, 1.9121122039130802`}, {
           0.40079917207997534`, 0, 1.916165936749455}, {
           0.3916176256144346, 0, 1.920128053755624}, {
           0.38239691771268014`, 0, 1.923998158723188}, {
           0.3731379704378175, 0, 1.9277758646448757`}, {
           0.3638417096768583, 0, 1.9314607937532426`}, {
           0.354509065048131, 0, 1.9350525775584493`}, {
           0.345140969808323, 0, 1.938550856885108}, {
           0.33573836075915064`, 0, 1.9419552819082009`}, {
           0.3263021781536834, 0, 1.9452655121880635`}, {
           0.3168333656023184, 0, 1.9484812167044256`}, {
           0.30733286997841924`, 0, 1.9516020738895161`}, {
           0.29780164132363296`, 0, 1.9546277716602165`}, {
           0.2882406327528815, 0, 1.957558007449271}, {
           0.2786508003590545, 0, 1.9603924882355432`}, {
           0.2690331031173989, 0, 1.9631309305733167`}, {
           0.259388502789626, 0, 1.9657730606206387`}, {
           0.24971796382773048`, 0, 1.9683186141667073`}, {
           0.2400224532775498, 0, 1.9707673366582883`}, {
           0.23030294068205856`, 0, 1.9731189832251739`}, {
           0.22056039798441843`, 0, 1.9753733187046665`}, {
           0.21079579943077958`, 0, 1.977530117665097}, {
           0.20101012147286024`, 0, 1.9795891644283667`}, {
           0.19120434267030062`, 0, 1.9815502530915157`}, {
           0.18137944359281127`, 0, 1.9834131875473107`}, {
           0.17153640672211165`, 0, 1.9851777815038596`}, {
           0.16167621635368637`, 0, 1.9868438585032364`}, {
           0.15179985849835456`, 0, 1.9884112519391306`}, {
           0.14190832078367327`, 0, 1.989879805073504}, {
           0.13200259235517015`, 0, 1.991249371052267}, {
           0.1220836637774333, 0, 1.992519812919963}, {
           0.11215252693505387`, 0, 1.9936910036334645`}, {
           0.10221017493344194`, 0, 1.9947628260746755`}, {
           0.09225760199951154, 0, 1.9957351730622452`}, {
           0.08229580338226226, 0, 1.9966079473622855`}, {
           0.07232577525325436, 0, 1.9973810616980932`}, {
           0.062348514606991534`, 0, 1.9980544387588794`}, {
           0.052365019161225816`, 0, 1.998628011207499}, {
           0.042376287257181344`, 0, 1.9991017216871847`}, {
           0.032383317759724604`, 0, 1.999475522827284}, {
           0.02238710995747702, 0, 1.999749377247994}, {
           0.012388663462890437`, 0, 1.999923257564101}, {
           0.002388978112281416, 0, 
            1.999997146387718}, {-0.007610946134148025, 0, 
            1.9999710363300245`}, {-0.01761010929230737, 0, 
            1.9998449300020043`}, {-0.027607511454211645`, 0, 
            1.9996188400141854`}, {-0.03760215288797668, 0, 
            1.999292788975378}, {-0.04759303413778793, 0, 
            1.9988668094904143`}, {-0.05757915612384703, 0, 
            1.9983409441568876`}, {-0.06755952024227532, 0, 
            1.9977152455608933`}, {-0.07753312846497881, 0, 
            1.9969897762717697`}, {-0.08749898343944651, 0, 
            1.9961646088358407`}, {-0.09745608858848674, 0, 
            1.9952398257691626`}, {-0.10740344820988036`, 0, 
            1.9942155195492712`}, {-0.11734006757595558`, 0, 
            1.9930917926059353`}, {-0.12726495303305627`, 0, 
            1.9918687573109126`}, {-0.1371771121009083, 0, 
            1.990546535966713}, {-0.14707555357186325`, 0, 
            1.9891252607943697`}, {-0.15695928761002353`, 0, 
            1.9876050739202151`}, {-0.1668273258502218, 0, 
            1.9859861273616701`}, {-0.1766786814968574, 0, 
            1.9842685830120415`}, {-0.18651236942257587`, 0, 
            1.9824526126243325`}, {-0.1963274062667777, 0, 
            1.980538397794069}, {-0.20612281053395845`, 0, 
            1.9785261299411385`}, {-0.21589760269185426`, 0, 
            1.9764160102906496`}, {-0.22565080526939582`, 0, 
            1.974208249852809}, {-0.2353814429544513, 0, 
            1.9719030694018207`}, {-0.24508854269136188`, 0, 
            1.9695006994538087`}, {-0.25477113377824306`, 0, 
            1.967001380243766}, {-0.2644282479640559, 0, 
            1.9644053617015305`}, {-0.27405891954542755`, 0, 
            1.9617129034267933`}, {-0.28366218546322636`, 0, 
            1.9589242746631386`}, {-0.29323708539886323`, 0, 
            1.956039754271118}, {-0.3027826618703245, 0, 
            1.9530596307003676`}, {-0.3122979603279159, 0, 
            1.9499842019607607`}, {-0.32178202924972193`, 0, 
            1.946813775592609}, {-0.3312339202367538, 0, 
            1.9435486686359065`}, {-0.3406526881077902, 0, 
            1.9401892075986282`}, {-0.35003739099389125`, 0, 
            1.936735728424079}, {-0.3593870904325898, 0, 
            1.9331885764572976`}, {-0.3687008514617333, 0, 
            1.929548106410525}, {-0.3779777427129812, 0, 
            1.925814682327732}, {-0.3872168365049373, 0, 
            1.9219886775482162`}, {-0.3964172089359226, 0, 
            1.918070474669267}, {-0.4055779399763608, 0, 
            1.914060465507907}, {-0.4146981135607819, 0, 
            1.9099590510617106`}, {-0.4237768176794283, 0, 
            1.9057666414687044`}, {-0.4328131444694522, 0, 
            1.9014836559663548`}, {-0.44180619030570556`, 0, 
            1.8971105228496423`}, {-0.4507550558910989, 0, 
            1.8926476794282348`}, {-0.4596588463465319, 0, 
            1.8880955719827544`}, {-0.4685166713003772, 0, 
            1.8834546557201532`}, {-0.4773276449775218, 0, 
            1.87872539472819}, {-0.4860908862879403, 0, 
            1.8739082619290224`}, {-0.4948055189148052, 0, 
            1.8690037390319159`}, {-0.5034706714021143, 0, 
            1.8640123164850744`}, {-0.5120854772418408, 0, 
            1.8589344934265921`}, {-0.5206490749605795, 0, 
            1.8537707776345433`}, {-0.5291606082056958, 0, 
            1.848521685476204}, {-0.5376192258309564, 0, 
            1.8431877418564167`}, {-0.5460240819816484, 0, 
            1.8377694801650977`}, {-0.5543743361791609, 0, 
            1.8322674422239011`}, {-0.5626691534050332, 0, 
            1.8266821782320357`}, {-0.5709077041844537, 0, 
            1.821014246711247}, {-0.5790891646692106, 0, 
            1.8152642144499636`}, {-0.5872127167200732, 0, 
            1.8094326564466194`}, {-0.5952775479886069, 0, 
            1.8035201558521552`}, {-0.6032828519984039, 0, 
            1.7975273039117043`}, {-0.6112278282257352, 0, 
            1.791454699905466}, {-0.6191116821795988, 0, 
            1.7853029510887803`}, {-0.6269336254811689, 0, 
            1.7790726726314032`}, {-0.6346928759426347, 0, 
            1.7727644875559871`}, {-0.6423886576454145, 0, 
            1.7663790266757844`}, {-0.6500202010177518, 0, 
            1.759916928531561}, {-0.6575867429116691, 0, 
            1.7533788393277465`}, {-0.665087526679283, 0, 
            1.7467654128678123`}, {-0.672521802248466, 0, 
            1.7400773104888942`}, {-0.6798888261978572, 0, 
            1.7333152009956563`}, {-0.6871878618312006, 0, 
            1.726479760593413}, {-0.6944181792510163, 0, 
            1.7195716728205075`}, {-0.7015790554315862, 0, 
            1.7125916284799614`}, {-0.7086697742912601, 0, 
            1.7055403255703918`}, {-0.7156896267640611, 0, 
            1.6984184692162136`}, {-0.7226379108705923, 0, 
            1.6912267715971265`}, {-0.7295139317882321, 0, 
            1.6839659518769006`}, {-0.7363170019206193, 0, 
            1.676636736131457}, {-0.7430464409664099, 0, 
            1.669239857276262}, {-0.7497015759873078, 0, 
            1.661776054993037}, {-0.7562817414753557, 0, 
            1.6542460756557913`}, {-0.7627862794194886, 0, 
            1.6466506722561833`}, {-0.7692145393713327, 0, 
            1.6389906043282236`}, {-0.7755658785102502, 0, 
            1.6312666378723208`}, {-0.7818396617076189, 0, 
            1.6234795452786852`}, {-0.7880352615903476, 0, 
            1.6156301052500863`}, {-0.7941520586036113, 0, 
            1.6077191027239857`}, {-0.8001894410728058, 0, 
            1.5997473287940438`}, {-0.8061468052647157, 0, 
            1.5917155806310093`}, {-0.8120235554478855, 0, 
            1.5836246614030072`}, {-0.8178191039521946, 0, 
            1.575475380195217}, {-0.823532871227622, 0, 
            1.5672685519289686`}, {-0.8291642859022024, 0, 
            1.5590049972802487`}, {-0.8347127848391599, 0, 
            1.5506855425976376`}, {-0.8401778131932252, 0, 
            1.5423110198196697`}, {-0.845558824466117, 0, 
            1.533882266391644}, {-0.8508552805611925, 0, 
            1.5254001251818792`}, {-0.8560666518372554, 0, 
            1.5168654443974288`}, {-0.861192417161521, 0, 
            1.5082790774992583`}, {-0.8662320639617282, 0, 
            1.4996418831169023`}, {-0.8711850882773975, 0, 
            1.490954724962601}, {-0.8760509948102237, 0, 
            1.4822184717449314`}, {-0.8808292969736091, 0, 
            1.473433997081935}, {-0.885519516941319, 0, 
            1.4646021794137574`}, {-0.8901211856952657, 0, 
            1.4557239019148045`}, {-0.8946338430724076, 0, 
            1.4468000524054299`}, {-0.8990570378107678, 0, 
            1.4378315232631467`}, {-0.903390327594559, 0, 
            1.4288192113333957`}, {-0.9076332790984136, 0, 
            1.4197640178398587`}, {-0.9117854680307166, 0, 
            1.4106668482943407`}, {-0.9158464791760352, 0, 
            1.4015286124062145`}, {-0.9198159064366391, 0, 
            1.3923502239914538`}, {-0.92369335287311, 0, 
            1.3831326008812512`}, {-0.9274784307440359, 0, 
            1.3738766648302358`}, {-0.9311707615447832, 0, 
            1.3645833414243012`}, {-0.934769976045349, 0, 
            1.3552535599880424`}, {-0.9382757143272826, 0, 
            1.3458882534918288`}, {-0.9416876258196777, 0, 
            1.336488358458504}, {-0.9450053693342275, 0, 
            1.3270548148697405`}, {-0.9482286130993458, 0, 
            1.3175885660720348`}, {-0.951357034793342, 0, 
            1.3080905586823781`}, {-0.954390321576654, 0, 
            1.2985617424935936`}, {-0.9573281701231308, 0, 
            1.2890030703793611`}, {-0.9601702866503661, 0, 
            1.2794154981989259`}, {-0.9629163869490756, 0, 
            1.269799984701516}, {-0.965566196411518, 0, 
            1.2601574914304678`}, {-0.9681194500589547, 0, 
            1.2504889826270749`}, {-0.9705758925681492, 0, 
            1.240795425134159}, {-0.9729352782968974, 0, 
            1.2310777882993922`}, {-0.9751973713085929, 0, 
            1.2213370438783586`}, {-0.977361945395819, 0, 
            1.2115741659373849`}, {-0.9794287841029712, 0, 
            1.2017901307561287`}, {-0.9813976807479009, 0, 
            1.191985916729955}, {-0.9832684384425847, 0, 
            1.182162504272095}, {-0.9850408701128117, 0, 
            1.17232087571561}, {-0.9867147985168921, 0, 
            1.1624620152151541`}, {-0.9882900562633804, 0, 
            1.152586908648561}, {-0.9897664858278149, 0, 
            1.1426965435182577`}, {-0.991143939568469, 0, 
            1.1327919088525167`}, {-0.9924222797411169, 0, 
            1.1228739951065498`}, {-0.9936013785128064, 0, 
            1.1129437940634672`}, {-0.994681117974643, 0, 
            1.1030022987350978`}, {-0.9956613901535805, 0, 
            1.0930505032626887`}, {-0.9965420970232175, 0, 
            1.0830894028174962`}, {-0.9973231505136012, 0, 
            1.073119993501263}, {-0.9980044725200334, 0, 
            1.0631432722466125`}, {-0.9985859949108813, 0, 
            1.053160236717356}, {-0.9990676595343903, 0, 
            1.0431718852087286`}, {-0.9994494182244994, 0, 
            1.0331792165475566`}, {-0.9997312328056579, 0, 
            1.0231832299923793`}, {-0.9999130750966423, 0, 
            1.0131849251335212`}, {-0.9999949269133752, 0, 
            1.0031853017931378`}}]}}}, 
      NCache[{{Rational[1, 2] 3^Rational[1, 2], Rational[1, 2], 0}, {
        Rational[-1, 2], Rational[1, 2] 3^Rational[1, 2], 0}, {0, 0, 1}}, {{
        0.8660254037844386, 0.5, 0}, {-0.5, 0.8660254037844386, 0}, {0, 0, 
        1}}]], 
     {GrayLevel[0], GeometricTransformation3DBox[{
        {Arrowheads[{-0.02, 0, 0.02}], 
         Arrow3DBox[{{1, 0, 0}, {0, 0, 0}, {0, -1, 0}}]}, 
        {Arrowheads[{0, 0, 0.02}], 
         Arrow3DBox[{{0, 0, 0}, {0, 0, 1}}]}}, {-1.5384615384615383`, 
       1.8181818181818181`, 0.09}]}, 
     {GrayLevel[0], Line3DBox[{{0., 0, 0}, {1.2, 0, 0}}], 
      Line3DBox[
       NCache[{{Rational[1, 2] 3^Rational[1, 2], Rational[-1, 2], 0}, {
         Cos[Rational[59, 360] Pi], -Sin[Rational[59, 360] Pi], 0}, {
         Cos[Rational[29, 180] Pi], -Sin[Rational[29, 180] Pi], 0}, {
         Cos[Rational[19, 120] Pi], -Sin[Rational[19, 120] Pi], 0}, {
         Cos[Rational[7, 45] Pi], -Sin[Rational[7, 45] Pi], 0}, {
         Cos[Rational[11, 72] Pi], -Sin[Rational[11, 72] Pi], 0}, {
         Cos[Rational[3, 20] Pi], -Sin[Rational[3, 20] Pi], 0}, {
         Cos[Rational[53, 360] Pi], -Sin[Rational[53, 360] Pi], 0}, {
         Cos[Rational[13, 90] Pi], -Sin[Rational[13, 90] Pi], 0}, {
         Cos[Rational[17, 120] Pi], -Sin[Rational[17, 120] Pi], 0}, {
         Cos[Rational[5, 36] Pi], -Sin[Rational[5, 36] Pi], 0}, {
         Cos[Rational[49, 360] Pi], -Sin[Rational[49, 360] Pi], 0}, {
         Cos[Rational[2, 15] Pi], -Sin[Rational[2, 15] Pi], 0}, {
         Cos[Rational[47, 360] Pi], -Sin[Rational[47, 360] Pi], 0}, {
         Cos[Rational[23, 180] Pi], -Sin[Rational[23, 180] Pi], 0}, {
         Cos[Rational[1, 8] Pi], -Sin[Rational[1, 8] Pi], 0}, {
         Cos[Rational[11, 90] Pi], -Sin[Rational[11, 90] Pi], 0}, {
         Cos[Rational[43, 360] Pi], -Sin[Rational[43, 360] Pi], 0}, {
         Cos[Rational[7, 60] Pi], -Sin[Rational[7, 60] Pi], 0}, {
         Cos[Rational[41, 360] Pi], -Sin[Rational[41, 360] Pi], 0}, {
         Cos[Rational[1, 9] Pi], -Sin[Rational[1, 9] Pi], 0}, {
         Cos[Rational[13, 120] Pi], -Sin[Rational[13, 120] Pi], 0}, {
         Cos[Rational[19, 180] Pi], -Sin[Rational[19, 180] Pi], 0}, {
         Cos[Rational[37, 360] Pi], -Sin[Rational[37, 360] Pi], 
          0}, {(Rational[5, 8] + Rational[1, 8] 5^Rational[1, 2])^
          Rational[1, 2], Rational[1, 4] (1 - 5^Rational[1, 2]), 0}, {
         Cos[Rational[7, 72] Pi], -Sin[Rational[7, 72] Pi], 0}, {
         Cos[Rational[17, 180] Pi], -Sin[Rational[17, 180] Pi], 0}, {
         Cos[Rational[11, 120] Pi], -Sin[Rational[11, 120] Pi], 0}, {
         Cos[Rational[4, 45] Pi], -Sin[Rational[4, 45] Pi], 0}, {
         Cos[Rational[31, 360] Pi], -Sin[Rational[31, 360] Pi], 0}, {
         Rational[1, 2] 2^Rational[-1, 2] (1 + 3^Rational[1, 2]), 
          Rational[-1, 2] 2^Rational[-1, 2] (-1 + 3^Rational[1, 2]), 0}, {
         Cos[Rational[29, 360] Pi], -Sin[Rational[29, 360] Pi], 0}, {
         Cos[Rational[7, 90] Pi], -Sin[Rational[7, 90] Pi], 0}, {
         Cos[Rational[3, 40] Pi], -Sin[Rational[3, 40] Pi], 0}, {
         Cos[Rational[13, 180] Pi], -Sin[Rational[13, 180] Pi], 0}, {
         Cos[Rational[5, 72] Pi], -Sin[Rational[5, 72] Pi], 0}, {
         Cos[Rational[1, 15] Pi], -Sin[Rational[1, 15] Pi], 0}, {
         Cos[Rational[23, 360] Pi], -Sin[Rational[23, 360] Pi], 0}, {
         Cos[Rational[11, 180] Pi], -Sin[Rational[11, 180] Pi], 0}, {
         Cos[Rational[7, 120] Pi], -Sin[Rational[7, 120] Pi], 0}, {
         Cos[Rational[1, 18] Pi], -Sin[Rational[1, 18] Pi], 0}, {
         Cos[Rational[19, 360] Pi], -Sin[Rational[19, 360] Pi], 0}, {
         Cos[Rational[1, 20] Pi], -Sin[Rational[1, 20] Pi], 0}, {
         Cos[Rational[17, 360] Pi], -Sin[Rational[17, 360] Pi], 0}, {
         Cos[Rational[2, 45] Pi], -Sin[Rational[2, 45] Pi], 0}, {
         Cos[Rational[1, 24] Pi], -Sin[Rational[1, 24] Pi], 0}, {
         Cos[Rational[7, 180] Pi], -Sin[Rational[7, 180] Pi], 0}, {
         Cos[Rational[13, 360] Pi], -Sin[Rational[13, 360] Pi], 0}, {
         Cos[Rational[1, 30] Pi], -Sin[Rational[1, 30] Pi], 0}, {
         Cos[Rational[11, 360] Pi], -Sin[Rational[11, 360] Pi], 0}, {
         Cos[Rational[1, 36] Pi], -Sin[Rational[1, 36] Pi], 0}, {
         Cos[Rational[1, 40] Pi], -Sin[Rational[1, 40] Pi], 0}, {
         Cos[Rational[1, 45] Pi], -Sin[Rational[1, 45] Pi], 0}, {
         Cos[Rational[7, 360] Pi], -Sin[Rational[7, 360] Pi], 0}, {
         Cos[Rational[1, 60] Pi], -Sin[Rational[1, 60] Pi], 0}, {
         Cos[Rational[1, 72] Pi], -Sin[Rational[1, 72] Pi], 0}, {
         Cos[Rational[1, 90] Pi], -Sin[Rational[1, 90] Pi], 0}, {
         Cos[Rational[1, 120] Pi], -Sin[Rational[1, 120] Pi], 0}, {
         Cos[Rational[1, 180] Pi], -Sin[Rational[1, 180] Pi], 0}, {
         Cos[Rational[1, 360] Pi], -Sin[Rational[1, 360] Pi], 0}, {1, 0, 
         0}}, {{0.8660254037844386, -0.5, 0}, {
         0.8703556959398997, -0.49242356010346705`, 0}, {
         0.8746197071393957, -0.48480962024633706`, 0}, {
         0.8788171126619654, -0.4771587602596084, 0}, {
         0.882947592858927, -0.4694715627858908, 0}, {
         0.8870108331782217, -0.4617486132350339, 0}, {
         0.8910065241883679, -0.45399049973954675`, 0}, {
         0.8949343616020251, -0.44619781310980877`, 0}, {
         0.898794046299167, -0.4383711467890774, 0}, {
         0.9025852843498606, -0.4305110968082951, 0}, {
         0.9063077870366499, -0.42261826174069944`, 0}, {
         0.9099612708765432, -0.41469324265623897`, 0}, {
         0.9135454576426009, -0.40673664307580015`, 0}, {
         0.917060074385124, -0.3987490689252462, 0}, {
         0.9205048534524404, -0.3907311284892737, 0}, {
         0.9238795325112867, -0.3826834323650898, 0}, {
         0.9271838545667874, -0.374606593415912, 0}, {
         0.9304175679820246, -0.3665012267242973, 0}, {
         0.9335804264972017, -0.35836794954530027`, 0}, {
         0.9366721892483976, -0.35020738125946743`, 0}, {
         0.9396926207859084, -0.3420201433256687, 0}, {
         0.9426414910921784, -0.33380685923377096`, 0}, {
         0.9455185755993168, -0.3255681544571567, 0}, {
         0.9483236552061993, -0.31730465640509214`, 0}, {
         0.9510565162951535, -0.30901699437494745`, 0}, {
         0.9537169507482269, -0.3007057995042731, 0}, {
         0.9563047559630355, -0.2923717047227367, 0}, {
         0.958819734868193, -0.2840153447039226, 0}, {
         0.9612616959383189, -0.27563735581699916`, 0}, {
         0.963630453208623, -0.26723837607825685`, 0}, {
         0.9659258262890682, -0.2588190451025207, 0}, {
         0.9681476403781077, -0.25038000405444144`, 0}, {
         0.9702957262759965, -0.24192189559966773`, 0}, {
         0.9723699203976766, -0.2334453638559054, 0}, {
         0.9743700647852352, -0.22495105434386498`, 0}, {
         0.9762960071199334, -0.21643961393810288`, 0}, {
         0.9781476007338057, -0.20791169081775931`, 0}, {
         0.9799247046208296, -0.19936793441719716`, 0}, {
         0.981627183447664, -0.1908089953765448, 0}, {
         0.9832549075639546, -0.18223552549214747`, 0}, {
         0.984807753012208, -0.17364817766693033`, 0}, {
         0.9862856015372314, -0.16504760586067765`, 0}, {
         0.9876883405951378, -0.15643446504023087`, 0}, {
         0.9890158633619168, -0.1478094111296106, 0}, {
         0.9902680687415704, -0.13917310096006544`, 0}, {
         0.9914448613738104, -0.13052619222005157`, 0}, {
         0.992546151641322, -0.12186934340514748`, 0}, {
         0.9935718556765875, -0.11320321376790671`, 0}, {
         0.9945218953682733, -0.10452846326765346`, 0}, {
         0.9953961983671789, -0.09584575252022398, 0}, {
         0.9961946980917455, -0.08715574274765817, 0}, {
         0.996917333733128, -0.07845909572784494, 0}, {
         0.9975640502598242, -0.0697564737441253, 0}, {
         0.9981347984218669, -0.06104853953485687, 0}, {
         0.9986295347545738, -0.05233595624294383, 0}, {
         0.9990482215818578, -0.043619387365336, 0}, {
         0.9993908270190958, -0.03489949670250097, 0}, {
         0.9996573249755573, -0.02617694830787315, 0}, {
         0.9998476951563913, -0.01745240643728351, 0}, {
         0.9999619230641713, -0.008726535498373935, 0}, {1, 0, 0}}]]}},
    Boxed->False,
    ImageSize->{538.0773570182456, 287.},
    Lighting->"Neutral",
    Method->{"ShrinkWrap" -> True},
    ViewPoint->{2.6638764008847122`, 1.8239325665456254`, 1.013426126317951},
    ViewVertical->{0.1746001299495862, 0.14718397443842315`, 
     1.9471562619338592`}], ",", 
   RowBox[{"ImageResolution", "\[Rule]", "600"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.674489741807912*^9, 3.6744897888640633`*^9}, {
  3.674489838080882*^9, 3.6744898398145647`*^9}, {3.674491001966393*^9, 
  3.674491045641047*^9}, {3.674556376367951*^9, 3.67455637781389*^9}, {
  3.674800081909368*^9, 3.6748000941937428`*^9}, {3.6748025180937653`*^9, 
  3.674802519451495*^9}}],

Cell[BoxData["\<\"/Users/kmodin/Documents/Research/Elbargetni2/Klas/figures/\
vert_disk.png\"\>"], "Output",
 CellChangeTimes->{3.674491050890149*^9, 3.674556391507235*^9, 
  3.6748001050653877`*^9, 3.674800368429469*^9, 3.674802535369424*^9}]
}, Open  ]]
},
WindowSize->{1369, 831},
WindowMargins->{{4, Automatic}, {Automatic, 4}},
FrontEndVersion->"10.3 for Mac OS X x86 (32-bit, 64-bit Kernel) (October 9, \
2015)",
StyleDefinitions->"Default.nb"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[CellGroupData[{
Cell[580, 22, 12555, 311, 522, "Input"],
Cell[13138, 335, 55583, 964, 302, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[68758, 1304, 57231, 968, 343, "Input"],
Cell[125992, 2274, 243, 3, 28, "Output"]
}, Open  ]]
}
]
*)

(* End of internal cache information *)

